Radiative dynamics of compact binaries in massless scalar-tensor theories via effective field theory methods

We derive the tensor and scalar source multipole moments governing radiation from nonspinning compact binaries in massless scalar--tensor theories using effective field theory (EFT). Retaining generic scalar charges and nonlinear compact-body responses, we compute the instantaneous tensor and scalar energy fluxes through second post-Newtonian order relative to their leading quadrupole and dipole contributions, respectively. We give explicit results for generic orbits and their circular limit. The calculation includes an EFT derivation of the leading scalar dipole radiation-reaction force and its associated center-of-mass correction. For the tensor flux, we incorporate the nonlinear relation between source and radiative multipoles from the literature. Our scalar flux independently confirms established instantaneous results through the retained orders, while the general relativity limit reproduces the known instantaneous flux through second post-Newtonian order for generic orbits. The explicit matching presented here establishes a systematic EFT framework for extending these results to higher radiative orders in scalar--tensor theories.

==> anc/ST_Radiative_Coefficients.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)
Notebook[{
Cell["Radiative dynamics in massless scalar-tensor theories", "Title"],

Cell["Explicit source moments and instantaneous flux coefficients", "Subtitle"],

Cell["Open this notebook in Mathematica. Each quantity is an ordinary assignment in its own input cell. Evaluate the cells in a fresh kernel to use the expressions. No package, external file, or xAct installation is required. The labels below refer to the accompanying manuscript. All numbers are exact.", "Text"],

Cell["Notation", "Section"],

Cell["G is Newton's constant, c is the speed of light, and r is the coordinate separation. mA and mB are the masses; m=mA+mB, mu=mA*mB/m, nu=mu/m, and Delta=(mA-mB)/m. Impose these relations when substituting physical parameters; Delta^2=1-4*nu.", "Text"],

Cell["alphaA, betaA, betaPA denote alpha_A, beta_A, beta'_A, and similarly for B. Products such as alphaA^2+betaA are the nonlinear mass derivatives. No small-charge expansion is used.", "Text"],

Cell["With r-vector=xA-xB: rvA=r-vector.vA, rvB=r-vector.vB, vA2=vA.vA, vB2=vB.vB, vAvB=vA.vB. Also xA2=xA.xA, xAr=xA.r-vector, xAvA=xA.vA, xAvB=xA.vB. All products are Euclidean.", "Text"],

Cell["For acceleration-dependent terms, raA=r-vector.aA, raB=r-vector.aB, vAaA=vA.aA, vAaB=vA.aB, vBaA=vB.aA, vBaB=vB.aB, and aAaB=aA.aB.", "Text"],

Cell["For CM coefficients, uCM=G*m/r, v2=v.v, and rdot=n.v, where v=vA-vB and n=r-vector/r. uCM has dimensions of velocity squared; it is neither G_AB*m/r nor the frequency variable x.", "Text"],

Cell["Only the nonzero coefficients within the ranks, orders, and basis ranges retained in the manuscript are listed. An absent coefficient in those ranges is zero; no statement is made about higher orders.", "Text"],

Cell["Body exchange acts simultaneously on masses, scalar responses, and vector factors. In the scalar-product notation: rvA -> -rvB, rvB -> -rvA, vA2 -> vB2, vB2 -> vA2, xA2 -> xA2+r^2-2*xAr, xAr -> r^2-xAr, xAvA -> xAvB-rvB, xAvB -> xAvA-rvA. vAvB and r are unchanged. Use one simultaneous replacement, not repeated replacement. In CM coefficients exchange responses and send Delta -> -Delta; nu, uCM, v2, rdot remain unchanged.", "Text"],

Cell["A.1 - Conservative Lagrangian", "Section"],

Cell["L0, L1, L2lin are coefficients in L=-m*c^2+L0+L1/c^2+L2lin/c^4. DeltaL2 is the coefficient in L2lin=L2harm+DeltaL2, up to the boundary convention stated in the manuscript. The complete L2lin is provided here for direct use, although only its relation to L2harm is printed in A.1. Treat acceleration-dependent terms as independent before variation.", "Text"],

Cell[BoxData[RowBox[{"L0", "=", "G", "*", "mA", "*", "mB", "*", "(", "alphaA", "*", "alphaB", "+", "1", ")", "/", "r", "+", "(", "1", "/", "2", ")", "*", "mA", "*", "vA2", "+", "(", "1", "/", "2", ")", "*", "mB", "*", "vB2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"L1", "=", "-", "1", "/", "2", "*", "G", "^", "2", "*", "mA", "*", "mB", "*", "(", "alphaA", "^", "2", "*", "betaB", "*", "mA", "+", "alphaB", "^", "2", "*", "betaA", "*", "mB", "+", "(", "mA", "+", "mB", ")", "*", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", ")", "/", "r", "^", "2", "+", "(", "1", "/", "2", ")", "*", "G", "*", "mA", "*", "mB", "*", "(", "vAvB", "*", "(", "alphaA", "*", "alphaB", "-", "7", ")", "+", "(", "vA2", "+", "vB2", ")", "*", "(", "-", "alphaA", "*", "alphaB", "+", "3", ")", "-", "rvA", "*", "rvB", "*", "(", "alphaA", "*", "alphaB", "+", "1", ")", "/", "r", "^", "2", ")", "/", "r", "+", "(", "1", "/", "8", ")", "*", "mA", "*", "vA2", "^", "2", "+", "(", "1", "/", "8", ")", "*", "mB", "*", "vB2", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"L2lin", "=", "(", "1", "/", "6", ")", "*", "G", "^", "3", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "mA", "^", "3", "*", "mB", "/", "r", "^", "3", "+", "G", "^", "3", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "mA", "^", "2", "*", "mB", "^", "2", "/", "r", "^", "3", "+", "(", "1", "/", "6", ")", "*", "G", "^", "3", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "3", "/", "r", "^", "3", "+", "(", "1", "/", "2", ")", "*", "G", "^", "3", "*", "alphaA", "^", "3", "*", "alphaB", "*", "betaB", "*", "mA", "^", "3", "*", "mB", "/", "r", "^", "3", "+", "G", "^", "3", "*", "alphaA", "^", "3", "*", "alphaB", "*", "betaB", "*", "mA", "^", "2", "*", "mB", "^", "2", "/", "r", "^", "3", "+", "(", "1", "/", "3", ")", "*", "G", "^", "3", "*", "alphaA", "^", "3", "*", "alphaB", "*", "mA", "^", "3", "*", "mB", "/", "r", "^", "3", "+", "(", "1", "/", "6", ")", "*", "G", "^", "3", "*", "alphaA", "^", "3", "*", "betaPB", "*", "mA", "^", "3", "*", "mB", "/", "r", "^", "3", "+", "(", "1", "/", "2", ")", "*", "G", "^", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "3", "*", "mB", "/", "r", "^", "3", "+", "5", "*", "G", "^", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "^", "2", "/", "r", "^", "3", "+", "(", "1", "/", "2", ")", "*", "G", "^", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "3", "/", "r", "^", "3", "+", "(", "1", "/", "2", ")", "*", "G", "^", "3", "*", "alphaA", "^", "2", "*", "betaB", "*", "mA", "^", "3", "*", "mB", "/", "r", "^", "3", "+", "G", "^", "3", "*", "alphaA", "^", "2", "*", "betaB", "*", "mA", "^", "2", "*", "mB", "^", "2", "/", "r", "^", "3", "+", "(", "1", "/", "3", ")", "*", "G", "^", "3", "*", "alphaA", "^", "2", "*", "mA", "^", "3", "*", "mB", "/", "r", "^", "3", "+", "G", "^", "3", "*", "alphaA", "*", "alphaB", "^", "3", "*", "betaA", "*", "mA", "^", "2", "*", "mB", "^", "2", "/", "r", "^", "3", "+", "(", "1", "/", "2", ")", "*", "G", "^", "3", "*", "alphaA", "*", "alphaB", "^", "3", "*", "betaA", "*", "mA", "*", "mB", "^", "3", "/", "r", "^", "3", "+", "(", "1", "/", "3", ")", "*", "G", "^", "3", "*", "alphaA", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "3", "/", "r", "^", "3", "+", "G", "^", "3", "*", "alphaA", "*", "alphaB", "*", "betaA", "*", "betaB", "*", "mA", "^", "2", "*", "mB", "^", "2", "/", "r", "^", "3", "-", "7", "/", "6", "*", "G", "^", "3", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "3", "*", "mB", "/", "r", "^", "3", "+", "3", "*", "G", "^", "3", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "^", "2", "/", "r", "^", "3", "-", "7", "/", "6", "*", "G", "^", "3", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "3", "/", "r", "^", "3", "+", "(", "1", "/", "6", ")", "*", "G", "^", "3", "*", "alphaB", "^", "3", "*", "betaPA", "*", "mA", "*", "mB", "^", "3", "/", "r", "^", "3", "+", "G", "^", "3", "*", "alphaB", "^", "2", "*", "betaA", "*", "mA", "^", "2", "*", "mB", "^", "2", "/", "r", "^", "3", "+", "(", "1", "/", "2", ")", "*", "G", "^", "3", "*", "alphaB", "^", "2", "*", "betaA", "*", "mA", "*", "mB", "^", "3", "/", "r", "^", "3", "+", "(", "1", "/", "3", ")", "*", "G", "^", "3", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "3", "/", "r", "^", "3", "-", "3", "/", "2", "*", "G", "^", "3", "*", "mA", "^", "3", "*", "mB", "/", "r", "^", "3", "-", "G", "^", "3", "*", "mA", "^", "2", "*", "mB", "^", "2", "/", "r", "^", "3", "-", "3", "/", "2", "*", "G", "^", "3", "*", "mA", "*", "mB", "^", "3", "/", "r", "^", "3", "-", "1", "/", "2", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "raA", "/", "r", "^", "2", "+", "(", "1", "/", "4", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "vB2", "/", "r", "^", "2", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "rvA", "^", "2", "/", "r", "^", "4", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "raB", "/", "r", "^", "2", "+", "(", "1", "/", "4", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "vA2", "/", "r", "^", "2", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "rvB", "^", "2", "/", "r", "^", "4", "-", "1", "/", "2", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "betaB", "*", "mA", "^", "2", "*", "mB", "*", "raA", "/", "r", "^", "2", "+", "(", "1", "/", "4", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "betaB", "*", "mA", "^", "2", "*", "mB", "*", "vB2", "/", "r", "^", "2", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "betaB", "*", "mA", "^", "2", "*", "mB", "*", "rvA", "^", "2", "/", "r", "^", "4", "-", "1", "/", "2", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "vA2", "/", "r", "^", "2", "+", "G", "^", "2", "*", "alphaA", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "vAvB", "/", "r", "^", "2", "-", "1", "/", "2", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "vB2", "/", "r", "^", "2", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "rvA", "^", "2", "/", "r", "^", "4", "-", "G", "^", "2", "*", "alphaA", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "rvA", "*", "rvB", "/", "r", "^", "4", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "rvB", "^", "2", "/", "r", "^", "4", "-", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "raA", "/", "r", "^", "2", "-", "2", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "vA2", "/", "r", "^", "2", "+", "4", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "vAvB", "/", "r", "^", "2", "-", "3", "/", "2", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "vB2", "/", "r", "^", "2", "+", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "rvA", "^", "2", "/", "r", "^", "4", "+", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "raB", "/", "r", "^", "2", "-", "3", "/", "2", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "vA2", "/", "r", "^", "2", "+", "4", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "vAvB", "/", "r", "^", "2", "-", "2", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "vB2", "/", "r", "^", "2", "+", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "rvB", "^", "2", "/", "r", "^", "4", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "betaA", "*", "mA", "*", "mB", "^", "2", "*", "raB", "/", "r", "^", "2", "+", "(", "1", "/", "4", ")", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "betaA", "*", "mA", "*", "mB", "^", "2", "*", "vA2", "/", "r", "^", "2", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "betaA", "*", "mA", "*", "mB", "^", "2", "*", "rvB", "^", "2", "/", "r", "^", "4", "-", "1", "/", "2", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "vA2", "/", "r", "^", "2", "+", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "vAvB", "/", "r", "^", "2", "-", "1", "/", "2", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "vB2", "/", "r", "^", "2", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "rvA", "^", "2", "/", "r", "^", "4", "-", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "rvA", "*", "rvB", "/", "r", "^", "4", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "rvB", "^", "2", "/", "r", "^", "4", "+", "4", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "vA2", "/", "r", "^", "2", "-", "15", "/", "2", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "vAvB", "/", "r", "^", "2", "+", "(", "15", "/", "4", ")", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "vB2", "/", "r", "^", "2", "-", "4", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "rvA", "^", "2", "/", "r", "^", "4", "+", "8", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "rvA", "*", "rvB", "/", "r", "^", "4", "-", "7", "/", "2", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "rvB", "^", "2", "/", "r", "^", "4", "+", "(", "15", "/", "4", ")", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "vA2", "/", "r", "^", "2", "-", "15", "/", "2", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "vAvB", "/", "r", "^", "2", "+", "4", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "vB2", "/", "r", "^", "2", "-", "7", "/", "2", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "rvA", "^", "2", "/", "r", "^", "4", "+", "8", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "rvA", "*", "rvB", "/", "r", "^", "4", "-", "4", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "rvB", "^", "2", "/", "r", "^", "4", "-", "1", "/", "8", "*", "G", "*", "aAaB", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "r", "+", "(", "15", "/", "8", ")", "*", "G", "*", "aAaB", "*", "mA", "*", "mB", "*", "r", "-", "1", "/", "8", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "raA", "*", "raB", "/", "r", "+", "(", "1", "/", "8", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "raA", "*", "vB2", "/", "r", "-", "1", "/", "8", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "raB", "*", "vA2", "/", "r", "-", "1", "/", "4", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "vAaB", "/", "r", "+", "(", "1", "/", "2", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "vBaB", "/", "r", "-", "1", "/", "2", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "vAaA", "/", "r", "+", "(", "1", "/", "4", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "vBaA", "/", "r", "-", "1", "/", "8", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "^", "2", "/", "r", "-", "1", "/", "4", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "vAvB", "/", "r", "+", "(", "3", "/", "8", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "vB2", "/", "r", "+", "(", "1", "/", "4", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "^", "2", "/", "r", "-", "1", "/", "4", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "vB2", "/", "r", "-", "1", "/", "8", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "^", "2", "/", "r", "-", "1", "/", "8", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "raA", "*", "rvB", "^", "2", "/", "r", "^", "3", "+", "(", "1", "/", "8", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "raB", "*", "rvA", "^", "2", "/", "r", "^", "3", "-", "1", "/", "8", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "vB2", "/", "r", "^", "3", "+", "(", "1", "/", "4", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "vA2", "/", "r", "^", "3", "-", "1", "/", "2", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "vAvB", "/", "r", "^", "3", "+", "(", "1", "/", "4", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "vB2", "/", "r", "^", "3", "-", "1", "/", "8", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "vA2", "/", "r", "^", "3", "+", "(", "3", "/", "8", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "rvB", "^", "2", "/", "r", "^", "5", "-", "1", "/", "8", "*", "G", "*", "mA", "*", "mB", "*", "raA", "*", "raB", "/", "r", "+", "(", "1", "/", "8", ")", "*", "G", "*", "mA", "*", "mB", "*", "raA", "*", "vB2", "/", "r", "-", "1", "/", "8", "*", "G", "*", "mA", "*", "mB", "*", "raB", "*", "vA2", "/", "r", "+", "(", "7", "/", "4", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "vAaB", "/", "r", "-", "3", "/", "2", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "vBaB", "/", "r", "+", "(", "3", "/", "2", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "vAaA", "/", "r", "-", "7", "/", "4", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "vBaA", "/", "r", "+", "(", "7", "/", "8", ")", "*", "G", "*", "mA", "*", "mB", "*", "vA2", "^", "2", "/", "r", "-", "5", "/", "4", "*", "G", "*", "mA", "*", "mB", "*", "vA2", "*", "vAvB", "/", "r", "+", "(", "3", "/", "8", ")", "*", "G", "*", "mA", "*", "mB", "*", "vA2", "*", "vB2", "/", "r", "+", "(", "1", "/", "4", ")", "*", "G", "*", "mA", "*", "mB", "*", "vAvB", "^", "2", "/", "r", "-", "5", "/", "4", "*", "G", "*", "mA", "*", "mB", "*", "vAvB", "*", "vB2", "/", "r", "+", "(", "7", "/", "8", ")", "*", "G", "*", "mA", "*", "mB", "*", "vB2", "^", "2", "/", "r", "-", "1", "/", "8", "*", "G", "*", "mA", "*", "mB", "*", "raA", "*", "rvB", "^", "2", "/", "r", "^", "3", "+", "(", "1", "/", "8", ")", "*", "G", "*", "mA", "*", "mB", "*", "raB", "*", "rvA", "^", "2", "/", "r", "^", "3", "-", "1", "/", "8", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "vB2", "/", "r", "^", "3", "-", "3", "/", "4", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "vA2", "/", "r", "^", "3", "+", "(", "3", "/", "2", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "vAvB", "/", "r", "^", "3", "-", "3", "/", "4", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "vB2", "/", "r", "^", "3", "-", "1", "/", "8", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "vA2", "/", "r", "^", "3", "+", "(", "3", "/", "8", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "rvB", "^", "2", "/", "r", "^", "5", "+", "(", "1", "/", "16", ")", "*", "mA", "*", "vA2", "^", "3", "+", "(", "1", "/", "16", ")", "*", "mB", "*", "vB2", "^", "3", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"DeltaL2", "=", "-", "2", "*", "G", "^", "3", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "3", "*", "mB", "/", "r", "^", "3", "-", "4", "*", "G", "^", "3", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "^", "2", "/", "r", "^", "3", "-", "2", "*", "G", "^", "3", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "3", "/", "r", "^", "3", "-", "2", "*", "G", "^", "3", "*", "mA", "^", "3", "*", "mB", "/", "r", "^", "3", "-", "4", "*", "G", "^", "3", "*", "mA", "^", "2", "*", "mB", "^", "2", "/", "r", "^", "3", "-", "2", "*", "G", "^", "3", "*", "mA", "*", "mB", "^", "3", "/", "r", "^", "3", "+", "2", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "vA2", "/", "r", "^", "2", "-", "4", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "vAvB", "/", "r", "^", "2", "+", "2", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "vB2", "/", "r", "^", "2", "-", "4", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "rvA", "^", "2", "/", "r", "^", "4", "+", "8", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "rvA", "*", "rvB", "/", "r", "^", "4", "-", "4", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "rvB", "^", "2", "/", "r", "^", "4", "+", "2", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "vA2", "/", "r", "^", "2", "-", "4", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "vAvB", "/", "r", "^", "2", "+", "2", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "vB2", "/", "r", "^", "2", "-", "4", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "rvA", "^", "2", "/", "r", "^", "4", "+", "8", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "rvA", "*", "rvB", "/", "r", "^", "4", "-", "4", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "rvB", "^", "2", "/", "r", "^", "4", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell["B.1 - Mass quadrupole before CM specialization", "Section"],

Cell["Cxx, Cxy, Cxv, Cxw, Cvv, Cvw are the six ordered-body 2PN coefficients in the mass quadrupole. They multiply the corresponding STF tensors and the overall c^-4 shown in the manuscript. Add body exchange once, acting on coefficients and tensors.", "Text"],

Cell[BoxData[RowBox[{"Cxx", "=", "(", "31", "/", "84", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "+", "(", "2", "/", "63", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "-", "1", "/", "7", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "+", "(", "23", "/", "756", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "6", "-", "38", "/", "189", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "16", "/", "63", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "6", "-", "2", "/", "9", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "-", "1", "/", "9", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "+", "(", "2", "/", "9", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "+", "(", "23", "/", "756", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "6", "+", "(", "1", "/", "27", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "-", "13", "/", "126", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "G", "^", "2", "*", "alphaA", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "2", "-", "1", "/", "3", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "+", "(", "11", "/", "21", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "-", "17", "/", "21", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "-", "53", "/", "42", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "+", "(", "202", "/", "63", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "-", "36", "/", "7", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "+", "(", "23", "/", "378", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "6", "-", "76", "/", "189", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "32", "/", "63", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "(", "5", "/", "9", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "+", "(", "184", "/", "63", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "-", "278", "/", "63", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "+", "(", "23", "/", "378", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "6", "+", "(", "2", "/", "27", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "-", "13", "/", "63", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "2", "-", "1", "/", "3", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "+", "(", "11", "/", "21", ")", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "-", "17", "/", "21", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "+", "(", "29", "/", "28", ")", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "+", "(", "167", "/", "63", ")", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "-", "88", "/", "21", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "+", "(", "23", "/", "756", ")", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "6", "-", "38", "/", "189", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "16", "/", "63", ")", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "(", "71", "/", "18", ")", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "+", "(", "158", "/", "63", ")", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "-", "241", "/", "63", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "+", "(", "23", "/", "756", ")", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "6", "+", "(", "1", "/", "27", ")", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "-", "13", "/", "126", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "-", "29", "/", "42", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "/", "r", "+", "(", "1", "/", "3", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "/", "r", "-", "1", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvA", "/", "r", "^", "3", "+", "(", "4", "/", "9", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvB", "/", "r", "^", "3", "+", "(", "1", "/", "6", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "/", "r", "^", "3", "-", "5", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvA", "/", "r", "^", "3", "+", "(", "1", "/", "7", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvB", "/", "r", "^", "3", "+", "(", "53", "/", "189", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "/", "r", "^", "3", "-", "7", "/", "18", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "/", "r", "^", "3", "-", "109", "/", "378", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "/", "r", "^", "3", "+", "(", "4", "/", "9", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "/", "r", "^", "3", "+", "(", "13", "/", "63", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "/", "r", "^", "3", "-", "1", "/", "3", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "/", "r", "^", "3", "+", "(", "25", "/", "189", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvA", "^", "2", "/", "r", "^", "3", "-", "19", "/", "189", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvA", "*", "xAvB", "/", "r", "^", "3", "-", "1", "/", "9", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvB", "^", "2", "/", "r", "^", "3", "-", "31", "/", "126", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "1", "/", "3", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "/", "r", "^", "5", "+", "(", "109", "/", "126", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "/", "r", "^", "5", "-", "4", "/", "3", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "/", "r", "^", "5", "+", "(", "1", "/", "9", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "+", "(", "31", "/", "63", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "-", "19", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "-", "2", "/", "3", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "+", "(", "1", "/", "6", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "/", "r", "^", "5", "-", "3", "/", "14", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "/", "r", "^", "5", "-", "1", "/", "9", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "-", "31", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "+", "(", "19", "/", "63", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "+", "(", "2", "/", "3", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "+", "(", "23", "/", "252", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "31", "/", "126", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "1", "/", "6", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "^", "2", "/", "r", "^", "5", "-", "23", "/", "126", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "31", "/", "63", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "1", "/", "3", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "23", "/", "252", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "31", "/", "126", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "1", "/", "6", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "^", "2", "/", "r", "^", "5", "-", "115", "/", "252", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "+", "(", "155", "/", "126", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "5", "/", "6", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", "+", "(", "115", "/", "126", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "7", "-", "155", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "(", "5", "/", "3", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "^", "2", "/", "r", "^", "7", "-", "115", "/", "252", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "+", "(", "155", "/", "126", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "5", "/", "6", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", "+", "(", "277", "/", "126", ")", "*", "G", "*", "mA", "*", "mB", "*", "vA2", "/", "r", "-", "4", "/", "9", "*", "G", "*", "mA", "*", "mB", "*", "vAvB", "/", "r", "-", "19", "/", "9", "*", "G", "*", "mA", "*", "mB", "*", "vB2", "/", "r", "+", "(", "4", "/", "9", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "/", "r", "^", "3", "-", "8", "/", "9", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "/", "r", "^", "3", "-", "37", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvA", "/", "r", "^", "3", "+", "(", "64", "/", "63", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvB", "/", "r", "^", "3", "+", "(", "11", "/", "18", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "/", "r", "^", "3", "+", "(", "31", "/", "63", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvA", "/", "r", "^", "3", "-", "3", "/", "7", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvB", "/", "r", "^", "3", "-", "145", "/", "189", "*", "G", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "/", "r", "^", "3", "+", "(", "155", "/", "126", ")", "*", "G", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "/", "r", "^", "3", "+", "(", "683", "/", "378", ")", "*", "G", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "/", "r", "^", "3", "-", "176", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "/", "r", "^", "3", "-", "53", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "/", "r", "^", "3", "+", "(", "9", "/", "7", ")", "*", "G", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "/", "r", "^", "3", "+", "(", "25", "/", "189", ")", "*", "G", "*", "mA", "*", "mB", "*", "xAvA", "^", "2", "/", "r", "^", "3", "-", "19", "/", "189", "*", "G", "*", "mA", "*", "mB", "*", "xAvA", "*", "xAvB", "/", "r", "^", "3", "-", "1", "/", "9", "*", "G", "*", "mA", "*", "mB", "*", "xAvB", "^", "2", "/", "r", "^", "3", "-", "31", "/", "126", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "1", "/", "3", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "/", "r", "^", "5", "+", "(", "109", "/", "126", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "/", "r", "^", "5", "-", "4", "/", "3", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "/", "r", "^", "5", "+", "(", "1", "/", "9", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "+", "(", "31", "/", "63", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "-", "19", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "-", "2", "/", "3", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "+", "(", "1", "/", "6", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "/", "r", "^", "5", "-", "3", "/", "14", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "/", "r", "^", "5", "-", "1", "/", "9", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "-", "31", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "+", "(", "19", "/", "63", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "+", "(", "2", "/", "3", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "+", "(", "23", "/", "252", ")", "*", "G", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "31", "/", "126", "*", "G", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "1", "/", "6", ")", "*", "G", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "^", "2", "/", "r", "^", "5", "-", "23", "/", "126", "*", "G", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "31", "/", "63", ")", "*", "G", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "1", "/", "3", "*", "G", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "23", "/", "252", ")", "*", "G", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "31", "/", "126", "*", "G", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "1", "/", "6", ")", "*", "G", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "^", "2", "/", "r", "^", "5", "-", "115", "/", "252", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "+", "(", "155", "/", "126", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "5", "/", "6", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", "+", "(", "115", "/", "126", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "7", "-", "155", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "(", "5", "/", "3", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "^", "2", "/", "r", "^", "7", "-", "115", "/", "252", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "+", "(", "155", "/", "126", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "5", "/", "6", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", "+", "(", "253", "/", "504", ")", "*", "mA", "*", "vA2", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Cxy", "=", "-", "41", "/", "378", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "-", "1", "/", "378", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "+", "(", "10", "/", "189", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "-", "23", "/", "756", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "6", "+", "(", "34", "/", "189", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "-", "65", "/", "378", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "6", "-", "61", "/", "756", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "+", "(", "22", "/", "189", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "-", "23", "/", "189", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "-", "23", "/", "756", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "6", "-", "11", "/", "189", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "25", "/", "378", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "-", "11", "/", "42", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "2", "+", "(", "1", "/", "3", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "-", "11", "/", "21", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "+", "(", "11", "/", "21", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "+", "(", "418", "/", "189", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "-", "85", "/", "27", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "+", "(", "614", "/", "189", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "-", "23", "/", "378", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "6", "+", "(", "68", "/", "189", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "-", "65", "/", "189", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "(", "857", "/", "378", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "-", "550", "/", "189", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "+", "(", "548", "/", "189", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "-", "23", "/", "378", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "6", "-", "22", "/", "189", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "25", "/", "189", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "-", "11", "/", "42", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "2", "+", "(", "1", "/", "3", ")", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "-", "11", "/", "21", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "+", "(", "11", "/", "21", ")", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "-", "205", "/", "189", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "-", "991", "/", "378", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "+", "(", "505", "/", "189", ")", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "-", "23", "/", "756", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "6", "+", "(", "34", "/", "189", ")", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "-", "65", "/", "378", "*", "G", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "6", "-", "799", "/", "756", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "-", "473", "/", "189", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "+", "(", "472", "/", "189", ")", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "-", "23", "/", "756", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "6", "-", "11", "/", "189", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "25", "/", "378", ")", "*", "G", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "-", "23", "/", "504", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "/", "r", "+", "(", "17", "/", "84", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "/", "r", "-", "5", "/", "56", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "/", "r", "-", "83", "/", "504", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "/", "r", "^", "3", "-", "67", "/", "252", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "/", "r", "^", "3", "-", "4", "/", "21", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvB", "/", "r", "^", "3", "-", "5", "/", "56", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "/", "r", "^", "3", "+", "(", "1", "/", "9", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvA", "/", "r", "^", "3", "-", "55", "/", "252", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "/", "r", "^", "3", "+", "(", "23", "/", "126", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "/", "r", "^", "3", "+", "(", "5", "/", "21", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "/", "r", "^", "3", "-", "16", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "/", "r", "^", "3", "-", "55", "/", "252", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "/", "r", "^", "3", "+", "(", "17", "/", "63", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "/", "r", "^", "3", "-", "1", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvA", "^", "2", "/", "r", "^", "3", "+", "(", "1", "/", "9", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvA", "*", "xAvB", "/", "r", "^", "3", "-", "1", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvB", "^", "2", "/", "r", "^", "3", "+", "(", "37", "/", "252", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "/", "r", "^", "5", "-", "8", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "/", "r", "^", "5", "-", "7", "/", "9", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "/", "r", "^", "5", "+", "(", "8", "/", "9", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "/", "r", "^", "5", "-", "19", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "-", "19", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "+", "(", "1", "/", "3", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "+", "(", "17", "/", "63", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "-", "13", "/", "84", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "1", "/", "42", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "/", "r", "^", "5", "+", "(", "19", "/", "63", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "+", "(", "19", "/", "63", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "-", "1", "/", "3", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "-", "17", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "-", "23", "/", "252", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "23", "/", "126", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "25", "/", "252", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "23", "/", "126", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "23", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "25", "/", "126", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "^", "2", "/", "r", "^", "5", "-", "23", "/", "252", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "23", "/", "126", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "25", "/", "252", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "115", "/", "252", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "-", "115", "/", "126", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "(", "125", "/", "252", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", "-", "115", "/", "126", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "7", "+", "(", "115", "/", "63", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "125", "/", "126", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "^", "2", "/", "r", "^", "7", "+", "(", "115", "/", "252", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "-", "115", "/", "126", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "(", "125", "/", "252", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", "+", "(", "43", "/", "168", ")", "*", "G", "*", "mA", "*", "mB", "*", "vA2", "/", "r", "-", "101", "/", "252", "*", "G", "*", "mA", "*", "mB", "*", "vAvB", "/", "r", "+", "(", "107", "/", "504", ")", "*", "G", "*", "mA", "*", "mB", "*", "vB2", "/", "r", "+", "(", "29", "/", "504", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "/", "r", "^", "3", "-", "179", "/", "252", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "/", "r", "^", "3", "-", "4", "/", "21", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvB", "/", "r", "^", "3", "+", "(", "67", "/", "504", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "/", "r", "^", "3", "+", "(", "1", "/", "9", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvA", "/", "r", "^", "3", "+", "(", "209", "/", "252", ")", "*", "G", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "/", "r", "^", "3", "-", "109", "/", "126", "*", "G", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "/", "r", "^", "3", "-", "13", "/", "7", "*", "G", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "/", "r", "^", "3", "+", "(", "116", "/", "63", ")", "*", "G", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "/", "r", "^", "3", "+", "(", "209", "/", "252", ")", "*", "G", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "/", "r", "^", "3", "-", "7", "/", "9", "*", "G", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "/", "r", "^", "3", "-", "1", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "xAvA", "^", "2", "/", "r", "^", "3", "+", "(", "1", "/", "9", ")", "*", "G", "*", "mA", "*", "mB", "*", "xAvA", "*", "xAvB", "/", "r", "^", "3", "-", "1", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "xAvB", "^", "2", "/", "r", "^", "3", "+", "(", "37", "/", "252", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "/", "r", "^", "5", "-", "8", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "/", "r", "^", "5", "-", "7", "/", "9", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "/", "r", "^", "5", "+", "(", "8", "/", "9", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "/", "r", "^", "5", "-", "19", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "-", "19", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "+", "(", "1", "/", "3", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "+", "(", "17", "/", "63", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "-", "13", "/", "84", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "1", "/", "42", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "/", "r", "^", "5", "+", "(", "19", "/", "63", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "+", "(", "19", "/", "63", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "-", "1", "/", "3", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "-", "17", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "-", "23", "/", "252", "*", "G", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "23", "/", "126", ")", "*", "G", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "25", "/", "252", "*", "G", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "23", "/", "126", ")", "*", "G", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "23", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "25", "/", "126", ")", "*", "G", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "^", "2", "/", "r", "^", "5", "-", "23", "/", "252", "*", "G", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "23", "/", "126", ")", "*", "G", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "25", "/", "252", "*", "G", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "115", "/", "252", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "-", "115", "/", "126", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "(", "125", "/", "252", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", "-", "115", "/", "126", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "7", "+", "(", "115", "/", "63", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "125", "/", "126", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "^", "2", "/", "r", "^", "7", "+", "(", "115", "/", "252", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "-", "115", "/", "126", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "(", "125", "/", "252", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Cxv", "=", "(", "4", "/", "9", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "/", "r", "+", "(", "4", "/", "7", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvA", "/", "r", "-", "4", "/", "9", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvB", "/", "r", "+", "(", "8", "/", "63", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "/", "r", "^", "3", "-", "19", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "/", "r", "^", "3", "+", "(", "4", "/", "9", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "/", "r", "^", "3", "-", "82", "/", "189", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "*", "xAvA", "/", "r", "^", "3", "-", "10", "/", "27", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "*", "xAvB", "/", "r", "^", "3", "+", "(", "4", "/", "9", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "*", "xAvA", "/", "r", "^", "3", "+", "(", "4", "/", "9", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "*", "xAvB", "/", "r", "^", "3", "+", "(", "23", "/", "42", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "10", "/", "9", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "2", "/", "3", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "^", "2", "/", "r", "^", "5", "-", "23", "/", "42", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "10", "/", "9", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "2", "/", "3", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "^", "2", "/", "r", "^", "5", "-", "4", "/", "9", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "/", "r", "-", "40", "/", "9", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "/", "r", "-", "44", "/", "21", "*", "G", "*", "mA", "*", "mB", "*", "xAvA", "/", "r", "+", "(", "20", "/", "9", ")", "*", "G", "*", "mA", "*", "mB", "*", "xAvB", "/", "r", "+", "(", "20", "/", "9", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "/", "r", "^", "3", "-", "8", "/", "3", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "/", "r", "^", "3", "-", "151", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "/", "r", "^", "3", "+", "(", "28", "/", "9", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "/", "r", "^", "3", "-", "82", "/", "189", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "*", "xAvA", "/", "r", "^", "3", "-", "10", "/", "27", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "*", "xAvB", "/", "r", "^", "3", "+", "(", "4", "/", "9", ")", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "*", "xAvA", "/", "r", "^", "3", "+", "(", "4", "/", "9", ")", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "*", "xAvB", "/", "r", "^", "3", "+", "(", "23", "/", "42", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "10", "/", "9", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "2", "/", "3", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "^", "2", "/", "r", "^", "5", "-", "23", "/", "42", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "10", "/", "9", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "2", "/", "3", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "^", "2", "/", "r", "^", "5", "-", "26", "/", "63", "*", "mA", "*", "vA2", "*", "xAvA", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Cxw", "=", "-", "37", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "/", "r", "-", "29", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "/", "r", "+", "(", "2", "/", "9", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvA", "/", "r", "+", "(", "10", "/", "63", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvB", "/", "r", "-", "53", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "/", "r", "^", "3", "+", "(", "26", "/", "21", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "/", "r", "^", "3", "-", "2", "/", "7", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "/", "r", "^", "3", "+", "(", "4", "/", "21", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "/", "r", "^", "3", "+", "(", "38", "/", "189", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "*", "xAvA", "/", "r", "^", "3", "+", "(", "38", "/", "63", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "*", "xAvB", "/", "r", "^", "3", "-", "2", "/", "9", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "*", "xAvA", "/", "r", "^", "3", "-", "62", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "*", "xAvB", "/", "r", "^", "3", "-", "23", "/", "42", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "92", "/", "63", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "71", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "23", "/", "42", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "92", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "71", "/", "63", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "53", "/", "21", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "/", "r", "+", "(", "37", "/", "21", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "/", "r", "-", "22", "/", "9", "*", "G", "*", "mA", "*", "mB", "*", "xAvA", "/", "r", "+", "(", "178", "/", "63", ")", "*", "G", "*", "mA", "*", "mB", "*", "xAvB", "/", "r", "-", "185", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "/", "r", "^", "3", "+", "(", "82", "/", "21", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "/", "r", "^", "3", "+", "(", "38", "/", "21", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "/", "r", "^", "3", "-", "52", "/", "21", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "/", "r", "^", "3", "+", "(", "38", "/", "189", ")", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "*", "xAvA", "/", "r", "^", "3", "+", "(", "38", "/", "63", ")", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "*", "xAvB", "/", "r", "^", "3", "-", "2", "/", "9", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "*", "xAvA", "/", "r", "^", "3", "-", "62", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "*", "xAvB", "/", "r", "^", "3", "-", "23", "/", "42", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "92", "/", "63", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "71", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "23", "/", "42", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "92", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "71", "/", "63", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "^", "2", "/", "r", "^", "5", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Cvv", "=", "(", "2", "/", "9", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "r", "-", "26", "/", "63", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "-", "2", "/", "9", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "-", "23", "/", "189", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "3", "+", "(", "8", "/", "63", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "3", "-", "1", "/", "9", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "3", "+", "2", "*", "G", "*", "mA", "*", "mB", "*", "r", "-", "26", "/", "63", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "+", "(", "22", "/", "9", ")", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "-", "23", "/", "189", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "3", "+", "(", "8", "/", "63", ")", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "3", "-", "1", "/", "9", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "3", "+", "(", "41", "/", "126", ")", "*", "mA", "*", "vA2", "*", "xA2", "+", "(", "5", "/", "63", ")", "*", "mA", "*", "xAvA", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Cvw", "=", "-", "19", "/", "378", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "r", "+", "(", "67", "/", "378", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "-", "46", "/", "189", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "+", "(", "23", "/", "189", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "3", "-", "46", "/", "189", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "3", "+", "(", "71", "/", "378", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "3", "-", "1195", "/", "378", "*", "G", "*", "mA", "*", "mB", "*", "r", "+", "(", "67", "/", "378", ")", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "-", "46", "/", "189", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "+", "(", "23", "/", "189", ")", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "3", "-", "46", "/", "189", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "3", "+", "(", "71", "/", "378", ")", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "3", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell["B.2 - Other moments before CM specialization", "Section"],

Cell["Qmon2 is the full two-body monopole coefficient Q_[2], with no additional exchange. DQ1[a,b,c,d], DI3[a,b,c,d], DQ2[a,b,c,d] multiply STF[xA^a xB^b vA^c vB^d] and then receive body exchange once. Their relative PN orders are 2, 1, and 1, respectively. The powers c^-4, c^-2, c^-2 are outside these coefficients; no extra mass prefactor is used.", "Text"],

Cell[BoxData[RowBox[{"Qmon2", "=", "-", "1", "/", "15", "*", "G", "^", "2", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "-", "1", "/", "15", "*", "G", "^", "2", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "-", "1", "/", "3", "*", "G", "^", "2", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "-", "1", "/", "15", "*", "G", "^", "2", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "1", "/", "5", ")", "*", "G", "^", "2", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "(", "1", "/", "3", ")", "*", "G", "^", "2", "*", "alphaA", "^", "3", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "-", "4", "/", "15", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "-", "2", "/", "15", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "+", "(", "4", "/", "15", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "+", "(", "1", "/", "15", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "1", "/", "15", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "6", "-", "1", "/", "15", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "-", "1", "/", "15", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "+", "(", "1", "/", "5", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "+", "(", "1", "/", "15", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "-", "2", "/", "15", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "2", "-", "1", "/", "2", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "-", "1", "/", "6", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "-", "1", "/", "6", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "-", "1", "/", "3", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "+", "2", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "-", "2", "/", "15", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "1", "/", "3", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "2", "-", "2", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "-", "1", "/", "6", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "-", "3", "/", "10", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "+", "(", "1", "/", "3", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "+", "(", "5", "/", "3", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "-", "2", "/", "15", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "2", "/", "5", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "/", "r", "^", "2", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "2", "-", "11", "/", "30", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "-", "1", "/", "6", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "-", "13", "/", "30", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "-", "22", "/", "15", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "+", "(", "2", "/", "15", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "2", "/", "15", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "(", "6", "/", "5", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "-", "1", "/", "6", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "-", "3", "/", "10", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "+", "(", "2", "/", "3", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "-", "19", "/", "15", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "+", "(", "2", "/", "15", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "-", "4", "/", "15", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "2", "+", "(", "7", "/", "6", ")", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "2", "-", "1", "/", "2", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "-", "1", "/", "6", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "-", "1", "/", "6", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "+", "(", "5", "/", "3", ")", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "-", "1", "/", "15", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "4", "/", "3", ")", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "*", "mB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "2", "-", "3", "/", "2", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "-", "1", "/", "6", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "-", "7", "/", "30", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "+", "(", "1", "/", "3", ")", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "+", "(", "5", "/", "3", ")", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "-", "1", "/", "15", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "1", "/", "5", ")", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "(", "1", "/", "3", ")", "*", "G", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "2", "-", "1", "/", "3", "*", "G", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "/", "r", "^", "2", "+", "(", "3", "/", "2", ")", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "2", "+", "(", "1", "/", "15", ")", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "-", "1", "/", "6", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "-", "3", "/", "10", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "-", "7", "/", "5", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "+", "(", "1", "/", "15", ")", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "1", "/", "15", ")", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "2", "+", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "2", "+", "(", "14", "/", "15", ")", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "-", "1", "/", "6", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "-", "7", "/", "30", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "+", "(", "1", "/", "3", ")", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "-", "17", "/", "15", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "+", "(", "1", "/", "15", ")", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "-", "2", "/", "15", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "-", "2", "/", "15", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvA", "/", "r", "^", "3", "+", "(", "1", "/", "3", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvA", "/", "r", "^", "3", "-", "1", "/", "3", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvB", "/", "r", "^", "3", "+", "(", "1", "/", "30", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "/", "r", "^", "3", "+", "(", "1", "/", "10", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "/", "r", "^", "3", "-", "1", "/", "30", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "/", "r", "^", "3", "-", "4", "/", "15", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvA", "^", "2", "/", "r", "^", "3", "+", "(", "4", "/", "15", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvA", "*", "xAvB", "/", "r", "^", "3", "-", "1", "/", "10", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "1", "/", "10", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "/", "r", "^", "5", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "-", "1", "/", "5", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "+", "(", "4", "/", "5", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "+", "(", "1", "/", "2", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "/", "r", "^", "5", "-", "1", "/", "5", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "-", "4", "/", "5", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "+", "(", "1", "/", "10", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "1", "/", "5", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "1", "/", "10", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "1", "/", "2", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "1", "/", "2", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "(", "1", "/", "10", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vA2", "/", "r", "-", "7", "/", "30", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vAvB", "/", "r", "+", "(", "7", "/", "30", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vB2", "/", "r", "-", "2", "/", "15", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "/", "r", "^", "3", "+", "(", "1", "/", "2", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "/", "r", "^", "3", "+", "(", "2", "/", "15", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvA", "/", "r", "^", "3", "+", "(", "2", "/", "5", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvB", "/", "r", "^", "3", "-", "1", "/", "15", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvA", "/", "r", "^", "3", "-", "1", "/", "3", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvB", "/", "r", "^", "3", "+", "(", "1", "/", "10", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "/", "r", "^", "3", "-", "3", "/", "10", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "/", "r", "^", "3", "-", "7", "/", "30", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "/", "r", "^", "3", "+", "(", "2", "/", "3", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "/", "r", "^", "3", "+", "(", "2", "/", "15", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "/", "r", "^", "3", "-", "7", "/", "15", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "/", "r", "^", "3", "+", "(", "4", "/", "15", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "xAvA", "*", "xAvB", "/", "r", "^", "3", "-", "4", "/", "15", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "xAvB", "^", "2", "/", "r", "^", "3", "-", "3", "/", "10", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "3", "/", "5", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "/", "r", "^", "5", "+", "(", "7", "/", "10", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "/", "r", "^", "5", "-", "8", "/", "5", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "/", "r", "^", "5", "-", "1", "/", "5", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "+", "(", "2", "/", "5", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "-", "6", "/", "5", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "-", "2", "/", "5", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "1", "/", "2", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "/", "r", "^", "5", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "-", "1", "/", "5", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "-", "2", "/", "5", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "+", "(", "6", "/", "5", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "-", "1", "/", "10", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "2", "/", "5", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "^", "2", "/", "r", "^", "5", "-", "1", "/", "10", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "1", "/", "2", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", "-", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "2", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "^", "2", "/", "r", "^", "7", "+", "(", "1", "/", "2", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", "+", "(", "1", "/", "6", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "+", "(", "1", "/", "6", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vA2", "/", "r", "-", "1", "/", "3", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vAvB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "+", "(", "1", "/", "3", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vB2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "-", "2", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "/", "r", "^", "3", "+", "(", "1", "/", "3", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "3", "+", "4", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "/", "r", "^", "3", "+", "(", "28", "/", "15", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvA", "/", "r", "^", "3", "+", "(", "2", "/", "3", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "3", "-", "4", "/", "3", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvB", "/", "r", "^", "3", "+", "(", "1", "/", "6", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "3", "-", "3", "/", "2", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "/", "r", "^", "3", "-", "5", "/", "3", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvA", "/", "r", "^", "3", "-", "2", "/", "3", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "3", "+", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvB", "/", "r", "^", "3", "+", "(", "1", "/", "6", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "3", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "/", "r", "^", "3", "-", "1", "/", "3", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "3", "-", "17", "/", "30", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "/", "r", "^", "3", "-", "1", "/", "3", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "3", "-", "11", "/", "30", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "/", "r", "^", "3", "+", "(", "2", "/", "3", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "3", "+", "(", "4", "/", "3", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "/", "r", "^", "3", "+", "(", "1", "/", "6", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "3", "+", "(", "1", "/", "6", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "/", "r", "^", "3", "-", "1", "/", "3", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "3", "-", "2", "/", "3", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "/", "r", "^", "3", "-", "4", "/", "15", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "xAvA", "^", "2", "/", "r", "^", "3", "+", "(", "4", "/", "15", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "xAvA", "*", "xAvB", "/", "r", "^", "3", "-", "1", "/", "2", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "5", "-", "3", "/", "5", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "5", "+", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "5", "+", "(", "11", "/", "10", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "/", "r", "^", "5", "-", "2", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "5", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "-", "1", "/", "5", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "+", "(", "4", "/", "5", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "-", "1", "/", "2", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "5", "-", "1", "/", "2", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "5", "+", "(", "1", "/", "2", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "/", "r", "^", "5", "-", "1", "/", "5", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "-", "4", "/", "5", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "+", "(", "1", "/", "10", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "1", "/", "5", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "1", "/", "10", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "1", "/", "2", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "1", "/", "2", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "(", "1", "/", "6", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "-", "2", "/", "5", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "/", "r", "+", "(", "23", "/", "30", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "/", "r", "-", "1", "/", "10", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "/", "r", "-", "4", "/", "5", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "/", "r", "^", "3", "+", "(", "13", "/", "6", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "/", "r", "^", "3", "+", "(", "2", "/", "3", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvA", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "3", "-", "6", "/", "5", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvA", "/", "r", "^", "3", "+", "(", "12", "/", "5", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvB", "/", "r", "^", "3", "+", "(", "1", "/", "2", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "3", "-", "1", "/", "2", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "/", "r", "^", "3", "-", "2", "/", "3", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvA", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "3", "+", "(", "19", "/", "15", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvA", "/", "r", "^", "3", "-", "7", "/", "3", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvB", "/", "r", "^", "3", "+", "(", "1", "/", "6", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "3", "+", "(", "4", "/", "15", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "/", "r", "^", "3", "+", "(", "1", "/", "30", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "/", "r", "^", "3", "-", "1", "/", "3", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "3", "-", "17", "/", "30", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "/", "r", "^", "3", "+", "(", "1", "/", "6", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "3", "+", "(", "3", "/", "10", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "/", "r", "^", "3", "-", "2", "/", "15", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "/", "r", "^", "3", "+", "(", "4", "/", "15", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvA", "*", "xAvB", "/", "r", "^", "3", "-", "4", "/", "15", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvB", "^", "2", "/", "r", "^", "3", "-", "1", "/", "2", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "5", "-", "4", "/", "5", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "8", "/", "5", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "/", "r", "^", "5", "+", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "5", "+", "(", "17", "/", "10", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "/", "r", "^", "5", "-", "18", "/", "5", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "/", "r", "^", "5", "-", "1", "/", "5", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "+", "(", "2", "/", "5", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "-", "6", "/", "5", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "-", "1", "/", "2", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "5", "-", "9", "/", "10", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "3", "/", "2", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "/", "r", "^", "5", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "-", "1", "/", "5", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "-", "2", "/", "5", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "+", "(", "6", "/", "5", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "-", "1", "/", "10", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "2", "/", "5", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "^", "2", "/", "r", "^", "5", "-", "1", "/", "10", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "1", "/", "2", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", "-", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "2", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "^", "2", "/", "r", "^", "7", "+", "(", "1", "/", "2", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", "-", "11", "/", "120", "*", "alphaA", "*", "mA", "*", "vA2", "^", "2", "-", "11", "/", "120", "*", "alphaB", "*", "mB", "*", "vB2", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"DQ1", "[", "1", ",", "0", ",", "0", ",", "0", "]", "=", "-", "1", "/", "140", "*", "G", "^", "2", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "6", "-", "1", "/", "35", "*", "G", "^", "2", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "-", "11", "/", "70", "*", "G", "^", "2", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "-", "1", "/", "5", "*", "G", "^", "2", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "-", "1", "/", "140", "*", "G", "^", "2", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "6", "+", "(", "2", "/", "35", ")", "*", "G", "^", "2", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "3", "/", "35", ")", "*", "G", "^", "2", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "(", "1", "/", "10", ")", "*", "G", "^", "2", "*", "alphaA", "^", "3", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "+", "(", "1", "/", "5", ")", "*", "G", "^", "2", "*", "alphaA", "^", "3", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "+", "(", "3", "/", "140", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "+", "(", "1", "/", "35", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "+", "(", "1", "/", "35", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "+", "(", "1", "/", "140", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "6", "+", "(", "2", "/", "35", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "-", "1", "/", "7", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "(", "1", "/", "140", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "+", "(", "1", "/", "70", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "-", "1", "/", "35", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "+", "(", "1", "/", "140", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "6", "-", "1", "/", "35", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "1", "/", "35", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "-", "1", "/", "5", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "2", "-", "5", "/", "2", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "-", "1", "/", "5", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "+", "(", "2", "/", "5", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "+", "(", "6", "/", "5", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "-", "1", "/", "70", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "6", "-", "2", "/", "35", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "-", "2", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "+", "(", "2", "/", "7", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "+", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "-", "1", "/", "70", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "6", "+", "(", "4", "/", "35", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "6", "/", "35", ")", "*", "G", "^", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "2", "-", "23", "/", "35", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "-", "1", "/", "10", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "-", "9", "/", "14", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "+", "(", "51", "/", "35", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "+", "(", "1", "/", "70", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "6", "+", "(", "4", "/", "35", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "-", "2", "/", "7", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "(", "99", "/", "70", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "+", "(", "1", "/", "10", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "-", "4", "/", "7", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "+", "(", "2", "/", "5", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "+", "(", "8", "/", "7", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "+", "(", "1", "/", "70", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "6", "-", "2", "/", "35", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "2", "/", "35", ")", "*", "G", "^", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "2", "-", "1", "/", "10", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "2", "-", "1", "/", "2", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "-", "1", "/", "10", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "+", "(", "2", "/", "5", ")", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "+", "(", "1", "/", "5", ")", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "/", "r", "^", "4", "+", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "-", "1", "/", "140", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "6", "-", "1", "/", "35", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "+", "(", "12", "/", "35", ")", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "+", "G", "^", "2", "*", "alphaA", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "-", "1", "/", "140", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "6", "+", "(", "2", "/", "35", ")", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "3", "/", "35", ")", "*", "G", "^", "2", "*", "alphaA", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "-", "1", "/", "10", "*", "G", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "2", "-", "1", "/", "10", "*", "G", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "+", "(", "1", "/", "5", ")", "*", "G", "^", "2", "*", "alphaB", "^", "3", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "+", "(", "1", "/", "2", ")", "*", "G", "^", "2", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "/", "r", "^", "2", "+", "(", "3", "/", "2", ")", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "2", "-", "361", "/", "140", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "/", "r", "^", "2", "-", "1", "/", "10", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "-", "4", "/", "7", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "/", "r", "^", "4", "+", "(", "43", "/", "35", ")", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "/", "r", "^", "4", "+", "(", "1", "/", "140", ")", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "^", "2", "/", "r", "^", "6", "+", "(", "2", "/", "35", ")", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "-", "1", "/", "7", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "^", "2", "*", "mB", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "2", "-", "69", "/", "140", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "/", "r", "^", "2", "-", "17", "/", "35", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "/", "r", "^", "4", "+", "(", "1", "/", "5", ")", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "4", "+", "(", "34", "/", "35", ")", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "/", "r", "^", "4", "+", "(", "1", "/", "140", ")", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "6", "-", "1", "/", "35", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "6", "+", "(", "1", "/", "35", ")", "*", "G", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "6", "+", "(", "2", "/", "35", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvA", "/", "r", "^", "3", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvA", "/", "r", "^", "3", "-", "1", "/", "5", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvB", "/", "r", "^", "3", "+", "(", "3", "/", "28", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "/", "r", "^", "3", "+", "(", "9", "/", "70", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "/", "r", "^", "3", "-", "3", "/", "70", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "/", "r", "^", "3", "-", "2", "/", "7", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvA", "^", "2", "/", "r", "^", "3", "+", "(", "4", "/", "35", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvA", "*", "xAvB", "/", "r", "^", "3", "-", "9", "/", "70", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "9", "/", "70", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "/", "r", "^", "5", "+", "(", "9", "/", "35", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "-", "3", "/", "35", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "+", "(", "12", "/", "35", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "+", "(", "3", "/", "20", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "3", "/", "10", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "/", "r", "^", "5", "-", "9", "/", "35", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "+", "(", "3", "/", "35", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "-", "12", "/", "35", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "+", "(", "3", "/", "280", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "70", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "3", "/", "140", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "3", "/", "35", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "3", "/", "280", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "70", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "3", "/", "56", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "-", "3", "/", "14", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "(", "3", "/", "28", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "7", "+", "(", "3", "/", "7", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "3", "/", "56", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "-", "3", "/", "14", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "3", "/", "280", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vA2", "/", "r", "+", "(", "3", "/", "140", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vAvB", "/", "r", "-", "3", "/", "40", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vB2", "/", "r", "-", "27", "/", "280", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "/", "r", "^", "3", "+", "(", "9", "/", "140", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "/", "r", "^", "3", "-", "6", "/", "35", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvB", "/", "r", "^", "3", "+", "(", "3", "/", "56", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "/", "r", "^", "3", "-", "6", "/", "35", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvB", "/", "r", "^", "3", "-", "3", "/", "140", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "/", "r", "^", "3", "+", "(", "3", "/", "70", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "/", "r", "^", "3", "+", "(", "3", "/", "70", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "/", "r", "^", "3", "-", "3", "/", "35", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "/", "r", "^", "3", "-", "3", "/", "35", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "/", "r", "^", "3", "+", "(", "6", "/", "35", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "/", "r", "^", "3", "+", "(", "6", "/", "35", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "xAvB", "^", "2", "/", "r", "^", "3", "-", "3", "/", "70", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "3", "/", "35", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "/", "r", "^", "5", "-", "3", "/", "70", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "/", "r", "^", "5", "+", "(", "3", "/", "35", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "/", "r", "^", "5", "-", "6", "/", "35", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "+", "(", "12", "/", "35", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "-", "9", "/", "140", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "9", "/", "70", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "/", "r", "^", "5", "+", "(", "6", "/", "35", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "-", "12", "/", "35", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "-", "3", "/", "280", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "70", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "3", "/", "70", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "140", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "3", "/", "35", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "3", "/", "35", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "^", "2", "/", "r", "^", "5", "-", "3", "/", "280", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "70", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "3", "/", "70", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "56", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "-", "3", "/", "14", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "(", "3", "/", "14", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", "-", "3", "/", "28", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "7", "+", "(", "3", "/", "7", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "3", "/", "7", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "^", "2", "/", "r", "^", "7", "+", "(", "3", "/", "56", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "-", "3", "/", "14", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "(", "3", "/", "14", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", "-", "7", "/", "10", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vA2", "/", "r", "+", "2", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vAvB", "/", "r", "-", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vB2", "/", "r", "-", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "/", "r", "^", "3", "+", "2", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "/", "r", "^", "3", "+", "(", "44", "/", "35", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvA", "/", "r", "^", "3", "-", "4", "/", "5", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvB", "/", "r", "^", "3", "-", "1", "/", "2", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "/", "r", "^", "3", "-", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvA", "/", "r", "^", "3", "+", "(", "3", "/", "5", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvB", "/", "r", "^", "3", "+", "(", "1", "/", "140", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "/", "r", "^", "3", "-", "19", "/", "70", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "/", "r", "^", "3", "+", "(", "11", "/", "70", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "/", "r", "^", "3", "+", "(", "4", "/", "5", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "/", "r", "^", "3", "-", "1", "/", "10", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "/", "r", "^", "3", "-", "2", "/", "5", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "/", "r", "^", "3", "-", "2", "/", "7", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "xAvA", "^", "2", "/", "r", "^", "3", "+", "(", "4", "/", "35", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "xAvA", "*", "xAvB", "/", "r", "^", "3", "-", "3", "/", "7", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "51", "/", "70", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "/", "r", "^", "5", "+", "(", "9", "/", "35", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "-", "3", "/", "35", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "+", "(", "12", "/", "35", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "-", "3", "/", "20", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "3", "/", "10", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "/", "r", "^", "5", "-", "9", "/", "35", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvA", "/", "r", "^", "5", "+", "(", "3", "/", "35", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "-", "12", "/", "35", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvA", "/", "r", "^", "5", "+", "(", "3", "/", "280", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "70", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "3", "/", "140", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "3", "/", "35", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "3", "/", "280", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "70", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "3", "/", "56", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "-", "3", "/", "14", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "(", "3", "/", "28", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "7", "+", "(", "3", "/", "7", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "3", "/", "56", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "-", "3", "/", "14", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "(", "3", "/", "10", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "+", "(", "333", "/", "280", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "/", "r", "-", "333", "/", "140", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "/", "r", "+", "(", "9", "/", "8", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "/", "r", "-", "307", "/", "280", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "/", "r", "^", "3", "+", "(", "289", "/", "140", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "/", "r", "^", "3", "+", "(", "2", "/", "5", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvA", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "3", "-", "6", "/", "35", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAvB", "/", "r", "^", "3", "+", "(", "1", "/", "2", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "3", "-", "53", "/", "56", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "/", "r", "^", "3", "-", "2", "/", "5", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvA", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "3", "-", "6", "/", "35", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAvB", "/", "r", "^", "3", "+", "(", "1", "/", "10", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "3", "+", "(", "5", "/", "28", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "/", "r", "^", "3", "-", "5", "/", "14", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "/", "r", "^", "3", "-", "1", "/", "5", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "3", "-", "5", "/", "14", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "/", "r", "^", "3", "+", "(", "5", "/", "7", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "/", "r", "^", "3", "+", "(", "1", "/", "10", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "3", "+", "(", "4", "/", "35", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "/", "r", "^", "3", "-", "8", "/", "35", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "/", "r", "^", "3", "+", "(", "6", "/", "35", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvB", "^", "2", "/", "r", "^", "3", "-", "3", "/", "10", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "5", "-", "3", "/", "70", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "3", "/", "35", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "/", "r", "^", "5", "+", "(", "3", "/", "5", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "5", "-", "3", "/", "70", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "/", "r", "^", "5", "+", "(", "3", "/", "35", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "/", "r", "^", "5", "-", "6", "/", "35", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "+", "(", "12", "/", "35", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "-", "3", "/", "10", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "5", "-", "9", "/", "140", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "/", "r", "^", "5", "+", "(", "9", "/", "70", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "/", "r", "^", "5", "+", "(", "6", "/", "35", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAvB", "/", "r", "^", "5", "-", "12", "/", "35", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "*", "xAvB", "/", "r", "^", "5", "-", "3", "/", "280", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "70", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "3", "/", "70", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vA2", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "140", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "3", "/", "35", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "3", "/", "35", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vAvB", "*", "xAr", "^", "2", "/", "r", "^", "5", "-", "3", "/", "280", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "70", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "3", "/", "70", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "vB2", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "56", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "-", "3", "/", "14", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "(", "3", "/", "14", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", "-", "3", "/", "28", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "7", "+", "(", "3", "/", "7", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "-", "3", "/", "7", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "rvB", "*", "xAr", "^", "2", "/", "r", "^", "7", "+", "(", "3", "/", "56", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "^", "2", "/", "r", "^", "7", "-", "3", "/", "14", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xA2", "*", "xAr", "/", "r", "^", "7", "+", "(", "3", "/", "14", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "^", "2", "*", "xAr", "^", "2", "/", "r", "^", "7", "-", "39", "/", "280", "*", "alphaA", "*", "mA", "*", "vA2", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"DQ1", "[", "0", ",", "0", ",", "1", ",", "0", "]", "=", "(", "1", "/", "35", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "/", "r", "^", "3", "+", "(", "1", "/", "10", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "/", "r", "^", "3", "-", "4", "/", "35", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "*", "xAvA", "/", "r", "^", "3", "+", "(", "2", "/", "35", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "*", "xAvB", "/", "r", "^", "3", "-", "12", "/", "35", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "*", "xAvA", "/", "r", "^", "3", "+", "(", "3", "/", "140", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "6", "/", "35", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "3", "/", "140", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "6", "/", "35", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "11", "/", "140", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "/", "r", "-", "1", "/", "28", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "/", "r", "+", "(", "2", "/", "35", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "xAvB", "/", "r", "+", "(", "2", "/", "35", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "/", "r", "^", "3", "-", "4", "/", "35", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "/", "r", "^", "3", "-", "1", "/", "70", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "/", "r", "^", "3", "+", "(", "1", "/", "35", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "/", "r", "^", "3", "+", "(", "2", "/", "35", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "xA2", "*", "xAvB", "/", "r", "^", "3", "-", "4", "/", "35", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "xAr", "*", "xAvB", "/", "r", "^", "3", "-", "3", "/", "140", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "35", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "3", "/", "35", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "140", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "3", "/", "35", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "3", "/", "35", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "2", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "/", "r", "-", "2", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "/", "r", "-", "2", "/", "5", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "xAvA", "/", "r", "+", "(", "22", "/", "35", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "/", "r", "^", "3", "-", "1", "/", "2", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "/", "r", "^", "3", "-", "4", "/", "35", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "xA2", "*", "xAvA", "/", "r", "^", "3", "+", "(", "2", "/", "35", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "xA2", "*", "xAvB", "/", "r", "^", "3", "-", "12", "/", "35", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "xAr", "*", "xAvA", "/", "r", "^", "3", "+", "(", "3", "/", "140", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "6", "/", "35", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "3", "/", "140", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "6", "/", "35", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "65", "/", "28", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "/", "r", "+", "(", "331", "/", "140", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "/", "r", "-", "2", "/", "5", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvA", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "+", "(", "2", "/", "35", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvB", "/", "r", "+", "(", "1", "/", "5", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "3", "-", "12", "/", "35", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "/", "r", "^", "3", "+", "(", "24", "/", "35", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "/", "r", "^", "3", "-", "1", "/", "5", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "^", "3", "+", "(", "27", "/", "70", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "/", "r", "^", "3", "-", "27", "/", "35", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "/", "r", "^", "3", "+", "(", "2", "/", "35", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "*", "xAvB", "/", "r", "^", "3", "-", "4", "/", "35", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "*", "xAvB", "/", "r", "^", "3", "-", "3", "/", "140", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "35", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "-", "3", "/", "35", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "3", "/", "140", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "^", "2", "/", "r", "^", "5", "-", "3", "/", "35", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "*", "xAr", "/", "r", "^", "5", "+", "(", "3", "/", "35", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "^", "2", "/", "r", "^", "5", "+", "(", "1", "/", "7", ")", "*", "alphaA", "*", "mA", "*", "vA2", "*", "xAvA", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"DI3", "[", "3", ",", "0", ",", "0", ",", "0", "]", "=", "-", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "/", "r", "-", "1", "/", "2", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "+", "(", "2", "/", "3", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "-", "G", "*", "mA", "*", "mB", "/", "r", "-", "1", "/", "2", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "+", "(", "2", "/", "3", ")", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "+", "(", "5", "/", "6", ")", "*", "mA", "*", "vA2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"DI3", "[", "2", ",", "1", ",", "0", ",", "0", "]", "=", "(", "1", "/", "2", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "+", "(", "1", "/", "2", ")", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"DI3", "[", "2", ",", "0", ",", "1", ",", "0", "]", "=", "-", "mA", "*", "xAvA", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"DI3", "[", "1", ",", "0", ",", "2", ",", "0", "]", "=", "mA", "*", "xA2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"DQ2", "[", "2", ",", "0", ",", "0", ",", "0", "]", "=", "-", "1", "/", "7", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "-", "1", "/", "7", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "-", "G", "*", "alphaA", "*", "mA", "*", "mB", "/", "r", "-", "1", "/", "7", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "-", "1", "/", "7", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "-", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "/", "r", "-", "5", "/", "14", "*", "alphaA", "*", "mA", "*", "vA2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"DQ2", "[", "1", ",", "1", ",", "0", ",", "0", "]", "=", "(", "1", "/", "14", ")", "*", "G", "*", "alphaA", "^", "2", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "+", "(", "1", "/", "14", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "/", "r", "+", "(", "1", "/", "14", ")", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "-", "1", "/", "7", "*", "G", "*", "alphaA", "*", "alphaB", "^", "2", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "+", "(", "1", "/", "14", ")", "*", "G", "*", "alphaA", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "+", "(", "1", "/", "14", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "/", "r", "+", "(", "1", "/", "14", ")", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "-", "1", "/", "7", "*", "G", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"DQ2", "[", "1", ",", "0", ",", "1", ",", "0", "]", "=", "(", "4", "/", "7", ")", "*", "alphaA", "*", "mA", "*", "xAvA", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"DQ2", "[", "0", ",", "0", ",", "2", ",", "0", "]", "=", "(", "1", "/", "7", ")", "*", "alphaA", "*", "mA", "*", "xA2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell["B.3 - Current quadrupole", "Section"],

Cell["Ecurrent[i,j,k] multiplies STF[u_i (u_j cross u_k)] in J_[1], where (u_0,u_1,u_2,u_3)=(xA,r-vector,vA,vB). The order j<k fixes the cross-product sign. No extra body exchange or mass prefactor is required. The overall c^-2 is outside the coefficient.", "Text"],

Cell[BoxData[RowBox[{"Ecurrent", "[", "0", ",", "0", ",", "1", "]", "=", "-", "25", "/", "56", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "/", "r", "^", "3", "-", "27", "/", "56", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "/", "r", "^", "3", "+", "(", "1", "/", "14", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvA", "/", "r", "^", "3", "-", "1", "/", "14", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvB", "/", "r", "^", "3", "-", "3", "/", "28", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "/", "r", "^", "5", "+", "(", "3", "/", "28", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "/", "r", "^", "5", "-", "25", "/", "56", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "/", "r", "^", "3", "-", "27", "/", "56", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "/", "r", "^", "3", "+", "(", "1", "/", "14", ")", "*", "G", "*", "mA", "*", "mB", "*", "xAvA", "/", "r", "^", "3", "-", "1", "/", "14", "*", "G", "*", "mA", "*", "mB", "*", "xAvB", "/", "r", "^", "3", "-", "3", "/", "28", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "/", "r", "^", "5", "+", "(", "3", "/", "28", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "/", "r", "^", "5", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Ecurrent", "[", "0", ",", "0", ",", "2", "]", "=", "-", "29", "/", "56", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "/", "r", "+", "(", "1", "/", "14", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "-", "29", "/", "56", "*", "G", "*", "mA", "*", "mB", "/", "r", "+", "(", "1", "/", "14", ")", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "+", "(", "13", "/", "28", ")", "*", "mA", "*", "vA2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Ecurrent", "[", "0", ",", "0", ",", "3", "]", "=", "-", "25", "/", "56", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "/", "r", "-", "1", "/", "14", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "-", "25", "/", "56", "*", "G", "*", "mA", "*", "mB", "/", "r", "-", "1", "/", "14", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "+", "(", "13", "/", "28", ")", "*", "mB", "*", "vB2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Ecurrent", "[", "0", ",", "1", ",", "2", "]", "=", "-", "27", "/", "56", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "/", "r", "-", "1", "/", "28", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "+", "(", "197", "/", "56", ")", "*", "G", "*", "mA", "*", "mB", "/", "r", "-", "1", "/", "28", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Ecurrent", "[", "0", ",", "1", ",", "3", "]", "=", "(", "27", "/", "28", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "/", "r", "+", "(", "1", "/", "28", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "-", "85", "/", "28", "*", "G", "*", "mA", "*", "mB", "/", "r", "+", "(", "1", "/", "28", ")", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "-", "13", "/", "28", "*", "mB", "*", "vB2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Ecurrent", "[", "1", ",", "0", ",", "1", "]", "=", "(", "25", "/", "56", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "/", "r", "^", "3", "+", "(", "3", "/", "28", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "/", "r", "^", "3", "-", "1", "/", "8", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvA", "/", "r", "^", "3", "-", "3", "/", "56", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAvB", "/", "r", "^", "3", "+", "(", "9", "/", "28", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "/", "r", "^", "5", "-", "15", "/", "56", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "/", "r", "^", "5", "-", "9", "/", "28", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "/", "r", "^", "5", "+", "(", "15", "/", "56", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "/", "r", "^", "5", "+", "(", "25", "/", "56", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "/", "r", "^", "3", "+", "(", "3", "/", "28", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "/", "r", "^", "3", "-", "1", "/", "8", "*", "G", "*", "mA", "*", "mB", "*", "xAvA", "/", "r", "^", "3", "-", "3", "/", "56", "*", "G", "*", "mA", "*", "mB", "*", "xAvB", "/", "r", "^", "3", "+", "(", "9", "/", "28", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xA2", "/", "r", "^", "5", "-", "15", "/", "56", "*", "G", "*", "mA", "*", "mB", "*", "rvA", "*", "xAr", "/", "r", "^", "5", "-", "9", "/", "28", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xA2", "/", "r", "^", "5", "+", "(", "15", "/", "56", ")", "*", "G", "*", "mA", "*", "mB", "*", "rvB", "*", "xAr", "/", "r", "^", "5", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Ecurrent", "[", "1", ",", "0", ",", "2", "]", "=", "-", "5", "/", "14", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "/", "r", "-", "3", "/", "14", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "+", "(", "5", "/", "56", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "+", "(", "23", "/", "14", ")", "*", "G", "*", "mA", "*", "mB", "/", "r", "-", "3", "/", "14", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "+", "(", "5", "/", "56", ")", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Ecurrent", "[", "1", ",", "0", ",", "3", "]", "=", "(", "13", "/", "14", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "/", "r", "+", "(", "3", "/", "14", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "-", "15", "/", "56", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "-", "15", "/", "14", "*", "G", "*", "mA", "*", "mB", "/", "r", "+", "(", "3", "/", "14", ")", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "-", "15", "/", "56", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "-", "13", "/", "28", "*", "mB", "*", "vB2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Ecurrent", "[", "1", ",", "1", ",", "2", "]", "=", "(", "5", "/", "14", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "/", "r", "+", "(", "3", "/", "28", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "-", "5", "/", "56", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "-", "37", "/", "14", "*", "G", "*", "mA", "*", "mB", "/", "r", "+", "(", "3", "/", "28", ")", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "-", "5", "/", "56", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Ecurrent", "[", "1", ",", "1", ",", "3", "]", "=", "-", "15", "/", "14", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "/", "r", "-", "3", "/", "28", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "+", "(", "5", "/", "28", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "+", "(", "27", "/", "14", ")", "*", "G", "*", "mA", "*", "mB", "/", "r", "-", "3", "/", "28", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "+", "(", "5", "/", "28", ")", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "+", "(", "13", "/", "28", ")", "*", "mB", "*", "vB2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Ecurrent", "[", "2", ",", "0", ",", "1", "]", "=", "(", "1", "/", "8", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "/", "r", "-", "3", "/", "14", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "+", "(", "1", "/", "8", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "-", "15", "/", "8", "*", "G", "*", "mA", "*", "mB", "/", "r", "-", "3", "/", "14", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "+", "(", "1", "/", "8", ")", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Ecurrent", "[", "2", ",", "0", ",", "2", "]", "=", "(", "5", "/", "28", ")", "*", "mA", "*", "xAvA", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Ecurrent", "[", "3", ",", "0", ",", "1", "]", "=", "-", "1", "/", "28", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "/", "r", "+", "(", "3", "/", "14", ")", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "-", "17", "/", "56", "*", "G", "*", "alphaA", "*", "alphaB", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", "+", "(", "55", "/", "28", ")", "*", "G", "*", "mA", "*", "mB", "/", "r", "+", "(", "3", "/", "14", ")", "*", "G", "*", "mA", "*", "mB", "*", "xA2", "/", "r", "^", "3", "-", "17", "/", "56", "*", "G", "*", "mA", "*", "mB", "*", "xAr", "/", "r", "^", "3", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Ecurrent", "[", "3", ",", "0", ",", "3", "]", "=", "-", "5", "/", "28", "*", "mB", "*", "rvB", "+", "(", "5", "/", "28", ")", "*", "mB", "*", "xAvB", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"Ecurrent", "[", "3", ",", "1", ",", "3", "]", "=", "(", "5", "/", "28", ")", "*", "mB", "*", "rvB", "-", "5", "/", "28", "*", "mB", "*", "xAvB", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell["B.4 - Center-of-mass moments", "Section"],

Cell["ICM[l,n,j], JCM[l,n,j], QCM[l,n,j] are the coefficients in the CM tensor bases of the manuscript. For rank l>=1 multiply by mu*r^l, c^(-2*n), rdot^(j mod 2), and the appropriate STF basis. QCM[0,n,0] instead has prefactor m. AI2[n], BI2[n], CI2[n] are the separate mass-quadrupole coefficients A_n, B_n, C_n displayed in the main text, with the prefactors of that equation. The 1.5PN scalar dipole correction is listed separately below.", "Text"],

Cell[BoxData[RowBox[{"AI2", "[", "1", "]", "=", "(", "8", "/", "7", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "uCM", "-", "5", "/", "7", "*", "alphaA", "*", "alphaB", "*", "uCM", "+", "(", "8", "/", "7", ")", "*", "nu", "*", "uCM", "-", "29", "/", "14", "*", "nu", "*", "v2", "-", "5", "/", "7", "*", "uCM", "+", "(", "29", "/", "42", ")", "*", "v2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"CI2", "[", "1", "]", "=", "(", "12", "/", "7", ")", "*", "nu", "-", "4", "/", "7", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"BI2", "[", "1", "]", "=", "11", "/", "21", "-", "11", "/", "7", "*", "nu", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"AI2", "[", "2", "]", "=", "-", "9", "/", "28", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "3", "/", "28", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "2", "*", "uCM", "^", "2", "+", "(", "9", "/", "28", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "3", "/", "28", "*", "Delta", "*", "alphaB", "^", "2", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "uCM", "^", "2", "+", "(", "337", "/", "252", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "*", "uCM", "^", "2", "+", "(", "41", "/", "63", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "-", "37", "/", "252", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "uCM", "^", "2", "+", "(", "5", "/", "28", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "alphaA", "^", "2", "*", "uCM", "^", "2", "*", "(", "(", "3", "/", "28", ")", "*", "alphaB", "^", "2", "+", "(", "3", "/", "28", ")", "*", "betaB", ")", "-", "1", "/", "6", "*", "alphaA", "^", "2", "*", "uCM", "^", "2", "-", "1273", "/", "756", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "+", "(", "337", "/", "126", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "^", "2", "-", "4883", "/", "756", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "+", "(", "619", "/", "756", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "-", "59", "/", "9", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "+", "(", "3413", "/", "756", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "uCM", "*", "v2", "-", "5", "/", "108", "*", "alphaA", "*", "alphaB", "*", "rdot", "^", "2", "*", "uCM", "-", "127", "/", "126", "*", "alphaA", "*", "alphaB", "*", "uCM", "^", "2", "-", "85", "/", "108", "*", "alphaA", "*", "alphaB", "*", "uCM", "*", "v2", "+", "(", "5", "/", "28", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "alphaB", "^", "2", "*", "uCM", "^", "2", "*", "(", "(", "3", "/", "28", ")", "*", "alphaA", "^", "2", "+", "(", "3", "/", "28", ")", "*", "betaA", ")", "-", "1", "/", "6", "*", "alphaB", "^", "2", "*", "uCM", "^", "2", "-", "1273", "/", "756", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "+", "(", "337", "/", "252", ")", "*", "nu", "^", "2", "*", "uCM", "^", "2", "-", "4883", "/", "756", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "+", "(", "3545", "/", "504", ")", "*", "nu", "^", "2", "*", "v2", "^", "2", "+", "(", "907", "/", "756", ")", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "-", "953", "/", "126", "*", "nu", "*", "uCM", "^", "2", "-", "5947", "/", "756", "*", "nu", "*", "uCM", "*", "v2", "-", "1835", "/", "504", "*", "nu", "*", "v2", "^", "2", "-", "131", "/", "756", "*", "rdot", "^", "2", "*", "uCM", "+", "(", "653", "/", "252", ")", "*", "uCM", "^", "2", "+", "(", "2021", "/", "756", ")", "*", "uCM", "*", "v2", "+", "(", "253", "/", "504", ")", "*", "v2", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"CI2", "[", "2", "]", "=", "(", "209", "/", "54", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "-", "233", "/", "54", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "uCM", "+", "(", "307", "/", "378", ")", "*", "alphaA", "*", "alphaB", "*", "uCM", "+", "(", "209", "/", "54", ")", "*", "nu", "^", "2", "*", "uCM", "-", "418", "/", "63", "*", "nu", "^", "2", "*", "v2", "+", "(", "4057", "/", "378", ")", "*", "nu", "*", "uCM", "+", "(", "202", "/", "63", ")", "*", "nu", "*", "v2", "-", "155", "/", "54", "*", "uCM", "-", "26", "/", "63", "*", "v2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"BI2", "[", "2", "]", "=", "-", "985", "/", "189", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "+", "(", "673", "/", "189", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "uCM", "-", "14", "/", "27", "*", "alphaA", "*", "alphaB", "*", "uCM", "+", "(", "25", "/", "63", ")", "*", "nu", "^", "2", "*", "rdot", "^", "2", "-", "985", "/", "189", "*", "nu", "^", "2", "*", "uCM", "+", "(", "733", "/", "126", ")", "*", "nu", "^", "2", "*", "v2", "-", "25", "/", "63", "*", "nu", "*", "rdot", "^", "2", "-", "335", "/", "189", "*", "nu", "*", "uCM", "-", "337", "/", "126", "*", "nu", "*", "v2", "+", "(", "5", "/", "63", ")", "*", "rdot", "^", "2", "+", "(", "106", "/", "27", ")", "*", "uCM", "+", "(", "41", "/", "126", ")", "*", "v2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"ICM", "[", "3", ",", "0", ",", "0", "]", "=", "-", "Delta", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"ICM", "[", "3", ",", "1", ",", "0", "]", "=", "-", "13", "/", "6", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "uCM", "+", "(", "5", "/", "6", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "uCM", "-", "13", "/", "6", "*", "Delta", "*", "nu", "*", "uCM", "+", "(", "19", "/", "6", ")", "*", "Delta", "*", "nu", "*", "v2", "+", "(", "5", "/", "6", ")", "*", "Delta", "*", "uCM", "-", "5", "/", "6", "*", "Delta", "*", "v2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"ICM", "[", "3", ",", "1", ",", "1", "]", "=", "-", "2", "*", "Delta", "*", "nu", "+", "Delta", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"ICM", "[", "3", ",", "1", ",", "2", "]", "=", "2", "*", "Delta", "*", "nu", "-", "Delta", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"ICM", "[", "4", ",", "0", ",", "0", "]", "=", "1", "-", "3", "*", "nu", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"JCM", "[", "2", ",", "0", ",", "0", "]", "=", "-", "Delta", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"JCM", "[", "2", ",", "1", ",", "0", "]", "=", "-", "15", "/", "7", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "uCM", "+", "(", "15", "/", "14", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "uCM", "-", "15", "/", "7", "*", "Delta", "*", "nu", "*", "uCM", "+", "(", "17", "/", "7", ")", "*", "Delta", "*", "nu", "*", "v2", "-", "27", "/", "14", "*", "Delta", "*", "uCM", "-", "13", "/", "28", "*", "Delta", "*", "v2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"JCM", "[", "2", ",", "1", ",", "1", "]", "=", "(", "5", "/", "14", ")", "*", "Delta", "*", "nu", "-", "5", "/", "28", "*", "Delta", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"JCM", "[", "3", ",", "0", ",", "0", "]", "=", "1", "-", "3", "*", "nu", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"QCM", "[", "0", ",", "0", ",", "0", "]", "=", "(", "1", "/", "2", ")", "*", "Delta", "*", "alphaA", "-", "1", "/", "2", "*", "Delta", "*", "alphaB", "+", "(", "1", "/", "2", ")", "*", "alphaA", "+", "(", "1", "/", "2", ")", "*", "alphaB", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"QCM", "[", "0", ",", "1", ",", "0", "]", "=", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "*", "nu", "*", "uCM", "+", "(", "1", "/", "12", ")", "*", "Delta", "*", "alphaA", "*", "nu", "*", "v2", "-", "1", "/", "6", "*", "Delta", "*", "alphaB", "*", "nu", "*", "uCM", "-", "1", "/", "12", "*", "Delta", "*", "alphaB", "*", "nu", "*", "v2", "-", "1", "/", "6", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "-", "1", "/", "6", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "-", "alphaA", "*", "nu", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "7", "/", "6", "*", "alphaA", "*", "nu", "*", "uCM", "-", "1", "/", "12", "*", "alphaA", "*", "nu", "*", "v2", "-", "alphaB", "*", "nu", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "7", "/", "6", "*", "alphaB", "*", "nu", "*", "uCM", "-", "1", "/", "12", "*", "alphaB", "*", "nu", "*", "v2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"QCM", "[", "0", ",", "2", ",", "0", "]", "=", "(", "1", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "*", "uCM", "^", "2", "+", "(", "2", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "-", "1", "/", "5", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "*", "uCM", "^", "2", "-", "2", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "nu", "*", "uCM", "^", "2", "+", "(", "5", "/", "12", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "+", "(", "2", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "^", "2", "+", "(", "7", "/", "60", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "-", "1", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "-", "7", "/", "60", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "*", "v2", "+", "(", "1", "/", "4", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "5", "/", "12", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "-", "2", "/", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "*", "uCM", "^", "2", "-", "7", "/", "60", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "+", "(", "1", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "+", "(", "7", "/", "60", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "*", "v2", "+", "(", "5", "/", "12", ")", "*", "Delta", "*", "alphaA", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "+", "(", "1", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "nu", "^", "2", "*", "uCM", "^", "2", "+", "(", "7", "/", "60", ")", "*", "Delta", "*", "alphaA", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "-", "17", "/", "80", "*", "Delta", "*", "alphaA", "*", "nu", "^", "2", "*", "v2", "^", "2", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "2", "*", "Delta", "*", "alphaA", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "+", "(", "1", "/", "2", ")", "*", "Delta", "*", "alphaA", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "17", "/", "60", "*", "Delta", "*", "alphaA", "*", "nu", "*", "uCM", "^", "2", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "*", "nu", "*", "uCM", "*", "v2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "20", ")", "*", "Delta", "*", "alphaA", "*", "nu", "*", "uCM", "*", "v2", "+", "(", "11", "/", "240", ")", "*", "Delta", "*", "alphaA", "*", "nu", "*", "v2", "^", "2", "-", "1", "/", "4", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "5", "/", "12", "*", "Delta", "*", "alphaB", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "-", "1", "/", "5", "*", "Delta", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "^", "2", "-", "7", "/", "60", "*", "Delta", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "+", "(", "17", "/", "80", ")", "*", "Delta", "*", "alphaB", "*", "nu", "^", "2", "*", "v2", "^", "2", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaB", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "2", ")", "*", "Delta", "*", "alphaB", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "-", "1", "/", "2", "*", "Delta", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "17", "/", "60", ")", "*", "Delta", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "-", "1", "/", "6", "*", "Delta", "*", "alphaB", "*", "nu", "*", "uCM", "*", "v2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "20", "*", "Delta", "*", "alphaB", "*", "nu", "*", "uCM", "*", "v2", "-", "11", "/", "240", "*", "Delta", "*", "alphaB", "*", "nu", "*", "v2", "^", "2", "+", "(", "7", "/", "30", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "*", "uCM", "^", "2", "-", "2", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "+", "alphaA", "^", "3", "*", "nu", "^", "2", "*", "uCM", "^", "2", "*", "(", "(", "1", "/", "3", ")", "*", "alphaB", "^", "2", "+", "(", "1", "/", "3", ")", "*", "betaB", ")", "+", "(", "7", "/", "30", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "*", "uCM", "^", "2", "-", "2", "/", "15", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "nu", "*", "uCM", "^", "2", "-", "1", "/", "12", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "-", "1", "/", "2", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "3", "/", "10", ")", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "^", "2", "-", "7", "/", "20", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "+", "(", "1", "/", "2", ")", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "13", "/", "30", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "+", "(", "7", "/", "60", ")", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "*", "v2", "+", "(", "1", "/", "4", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "1", "/", "12", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "-", "1", "/", "2", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "3", "/", "10", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "*", "uCM", "^", "2", "-", "7", "/", "20", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "+", "(", "1", "/", "2", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "13", "/", "30", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "+", "(", "7", "/", "60", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "*", "v2", "-", "2", "/", "3", "*", "alphaA", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "3", "/", "4", "*", "alphaA", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "-", "1", "/", "6", "*", "alphaA", "*", "nu", "^", "2", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "15", ")", "*", "alphaA", "*", "nu", "^", "2", "*", "uCM", "^", "2", "-", "1", "/", "3", "*", "alphaA", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "41", "/", "60", "*", "alphaA", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "+", "(", "11", "/", "80", ")", "*", "alphaA", "*", "nu", "^", "2", "*", "v2", "^", "2", "+", "(", "1", "/", "3", ")", "*", "alphaA", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "alphaA", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "+", "(", "1", "/", "2", ")", "*", "alphaA", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "4", "/", "3", ")", "*", "alphaA", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "13", "/", "60", "*", "alphaA", "*", "nu", "*", "uCM", "^", "2", "+", "(", "1", "/", "6", ")", "*", "alphaA", "*", "nu", "*", "uCM", "*", "v2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "20", "*", "alphaA", "*", "nu", "*", "uCM", "*", "v2", "-", "11", "/", "240", "*", "alphaA", "*", "nu", "*", "v2", "^", "2", "+", "alphaB", "^", "3", "*", "nu", "^", "2", "*", "uCM", "^", "2", "*", "(", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "+", "(", "1", "/", "3", ")", "*", "betaA", ")", "+", "(", "1", "/", "4", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "2", "/", "3", "*", "alphaB", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "3", "/", "4", "*", "alphaB", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "-", "1", "/", "6", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "15", ")", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "^", "2", "-", "1", "/", "3", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "41", "/", "60", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "+", "(", "11", "/", "80", ")", "*", "alphaB", "*", "nu", "^", "2", "*", "v2", "^", "2", "+", "(", "1", "/", "3", ")", "*", "alphaB", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "alphaB", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "+", "(", "1", "/", "2", ")", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "4", "/", "3", ")", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "13", "/", "60", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "+", "(", "1", "/", "6", ")", "*", "alphaB", "*", "nu", "*", "uCM", "*", "v2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "20", "*", "alphaB", "*", "nu", "*", "uCM", "*", "v2", "-", "11", "/", "240", "*", "alphaB", "*", "nu", "*", "v2", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"QCM", "[", "1", ",", "0", ",", "0", "]", "=", "alphaA", "-", "alphaB", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"QCM", "[", "1", ",", "1", ",", "0", "]", "=", "-", "1", "/", "10", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "uCM", "-", "1", "/", "10", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "uCM", "+", "(", "1", "/", "2", ")", "*", "Delta", "*", "alphaA", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "uCM", "+", "(", "2", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "v2", "+", "(", "1", "/", "2", ")", "*", "Delta", "*", "alphaB", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2", "/", "5", ")", "*", "Delta", "*", "alphaB", "*", "uCM", "+", "(", "2", "/", "5", ")", "*", "Delta", "*", "alphaB", "*", "v2", "+", "(", "13", "/", "10", ")", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "-", "2", "/", "5", "*", "alphaA", "^", "2", "*", "alphaB", "*", "uCM", "-", "13", "/", "10", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "+", "(", "2", "/", "5", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "uCM", "+", "(", "13", "/", "10", ")", "*", "alphaA", "*", "nu", "*", "uCM", "-", "7", "/", "10", "*", "alphaA", "*", "nu", "*", "v2", "+", "(", "1", "/", "2", ")", "*", "alphaA", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "9", "/", "10", "*", "alphaA", "*", "uCM", "+", "(", "1", "/", "10", ")", "*", "alphaA", "*", "v2", "-", "13", "/", "10", "*", "alphaB", "*", "nu", "*", "uCM", "+", "(", "7", "/", "10", ")", "*", "alphaB", "*", "nu", "*", "v2", "-", "1", "/", "2", "*", "alphaB", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "9", "/", "10", ")", "*", "alphaB", "*", "uCM", "-", "1", "/", "10", "*", "alphaB", "*", "v2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"QCM", "[", "1", ",", "1", ",", "1", "]", "=", "-", "1", "/", "5", "*", "Delta", "*", "alphaA", "-", "1", "/", "5", "*", "Delta", "*", "alphaB", "-", "2", "/", "5", "*", "alphaA", "*", "nu", "+", "(", "1", "/", "5", ")", "*", "alphaA", "+", "(", "2", "/", "5", ")", "*", "alphaB", "*", "nu", "-", "1", "/", "5", "*", "alphaB", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"QCM", "[", "1", ",", "2", ",", "0", "]", "=", "-", "6", "/", "35", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "-", "1", "/", "70", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "uCM", "^", "2", "-", "2", "/", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "6", "/", "35", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "nu", "*", "uCM", "^", "2", "-", "1", "/", "70", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "uCM", "^", "2", "+", "(", "1", "/", "2", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "+", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "9", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "+", "(", "39", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "*", "v2", "-", "1", "/", "20", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "rdot", "^", "2", "*", "uCM", "-", "1", "/", "4", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "35", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "uCM", "^", "2", "-", "16", "/", "35", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "uCM", "*", "v2", "-", "1", "/", "4", "*", "Delta", "*", "alphaA", "^", "2", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "1", "/", "2", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "+", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "9", "/", "35", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "+", "(", "39", "/", "35", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "*", "v2", "-", "1", "/", "20", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "-", "1", "/", "4", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "35", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "uCM", "^", "2", "-", "16", "/", "35", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "uCM", "*", "v2", "+", "(", "3", "/", "10", ")", "*", "Delta", "*", "alphaA", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "4", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "+", "(", "3", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "3", "/", "7", ")", "*", "Delta", "*", "alphaA", "*", "nu", "*", "uCM", "^", "2", "-", "3", "/", "10", "*", "Delta", "*", "alphaA", "*", "nu", "*", "uCM", "*", "v2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "57", "/", "70", ")", "*", "Delta", "*", "alphaA", "*", "nu", "*", "uCM", "*", "v2", "-", "39", "/", "35", "*", "Delta", "*", "alphaA", "*", "nu", "*", "v2", "^", "2", "-", "1", "/", "20", "*", "Delta", "*", "alphaA", "*", "rdot", "^", "2", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "2", ")", "*", "Delta", "*", "alphaA", "*", "rdot", "^", "2", "*", "uCM", "-", "3", "/", "5", "*", "Delta", "*", "alphaA", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "35", "*", "Delta", "*", "alphaA", "*", "uCM", "^", "2", "-", "1", "/", "5", "*", "Delta", "*", "alphaA", "*", "uCM", "*", "v2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "8", "/", "7", ")", "*", "Delta", "*", "alphaA", "*", "uCM", "*", "v2", "+", "(", "9", "/", "35", ")", "*", "Delta", "*", "alphaA", "*", "v2", "^", "2", "-", "2", "/", "5", "*", "Delta", "*", "alphaB", "^", "3", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "4", "*", "Delta", "*", "alphaB", "^", "2", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "3", "/", "10", ")", "*", "Delta", "*", "alphaB", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "4", "/", "5", ")", "*", "Delta", "*", "alphaB", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "+", "(", "3", "/", "5", ")", "*", "Delta", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "3", "/", "7", ")", "*", "Delta", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "-", "3", "/", "10", "*", "Delta", "*", "alphaB", "*", "nu", "*", "uCM", "*", "v2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "57", "/", "70", ")", "*", "Delta", "*", "alphaB", "*", "nu", "*", "uCM", "*", "v2", "-", "39", "/", "35", "*", "Delta", "*", "alphaB", "*", "nu", "*", "v2", "^", "2", "-", "1", "/", "20", "*", "Delta", "*", "alphaB", "*", "rdot", "^", "2", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "2", ")", "*", "Delta", "*", "alphaB", "*", "rdot", "^", "2", "*", "uCM", "-", "3", "/", "5", "*", "Delta", "*", "alphaB", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "4", "/", "35", "*", "Delta", "*", "alphaB", "*", "uCM", "^", "2", "-", "1", "/", "5", "*", "Delta", "*", "alphaB", "*", "uCM", "*", "v2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "8", "/", "7", ")", "*", "Delta", "*", "alphaB", "*", "uCM", "*", "v2", "+", "(", "9", "/", "35", ")", "*", "Delta", "*", "alphaB", "*", "v2", "^", "2", "+", "(", "47", "/", "28", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "*", "uCM", "^", "2", "+", "(", "11", "/", "28", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "-", "33", "/", "140", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "uCM", "^", "2", "-", "1", "/", "10", "*", "alphaA", "^", "3", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "47", "/", "28", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "*", "uCM", "^", "2", "-", "11", "/", "28", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "nu", "*", "uCM", "^", "2", "+", "(", "33", "/", "140", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "uCM", "^", "2", "-", "7", "/", "8", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "+", "(", "47", "/", "14", ")", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "^", "2", "-", "135", "/", "56", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "+", "(", "21", "/", "40", ")", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "-", "267", "/", "70", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "+", "(", "377", "/", "280", ")", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "*", "v2", "-", "3", "/", "40", "*", "alphaA", "^", "2", "*", "alphaB", "*", "rdot", "^", "2", "*", "uCM", "-", "1", "/", "4", "*", "alphaA", "^", "2", "*", "alphaB", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "33", "/", "70", "*", "alphaA", "^", "2", "*", "alphaB", "*", "uCM", "^", "2", "-", "47", "/", "280", "*", "alphaA", "^", "2", "*", "alphaB", "*", "uCM", "*", "v2", "+", "(", "1", "/", "2", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "2", "*", "uCM", "^", "2", "*", "(", "-", "1", "/", "4", "*", "alphaB", "^", "3", "-", "3", "/", "4", "*", "alphaB", "*", "betaB", "-", "1", "/", "4", "*", "betaPB", ")", "+", "(", "7", "/", "8", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "-", "47", "/", "14", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "*", "uCM", "^", "2", "+", "(", "135", "/", "56", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "-", "21", "/", "40", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "+", "(", "267", "/", "70", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "-", "377", "/", "280", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "*", "v2", "+", "(", "3", "/", "40", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "+", "(", "1", "/", "4", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "33", "/", "70", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "uCM", "^", "2", "+", "(", "47", "/", "280", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "uCM", "*", "v2", "-", "7", "/", "8", "*", "alphaA", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "+", "(", "47", "/", "28", ")", "*", "alphaA", "*", "nu", "^", "2", "*", "uCM", "^", "2", "-", "135", "/", "56", "*", "alphaA", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "+", "(", "549", "/", "280", ")", "*", "alphaA", "*", "nu", "^", "2", "*", "v2", "^", "2", "-", "1", "/", "10", "*", "alphaA", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "7", "/", "40", "*", "alphaA", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "+", "alphaA", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "5", "*", "alphaA", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "617", "/", "140", "*", "alphaA", "*", "nu", "*", "uCM", "^", "2", "+", "(", "3", "/", "5", ")", "*", "alphaA", "*", "nu", "*", "uCM", "*", "v2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1303", "/", "280", "*", "alphaA", "*", "nu", "*", "uCM", "*", "v2", "-", "279", "/", "280", "*", "alphaA", "*", "nu", "*", "v2", "^", "2", "-", "1", "/", "20", "*", "alphaA", "*", "rdot", "^", "2", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "3", "/", "8", ")", "*", "alphaA", "*", "rdot", "^", "2", "*", "uCM", "-", "3", "/", "5", "*", "alphaA", "*", "uCM", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "261", "/", "140", ")", "*", "alphaA", "*", "uCM", "^", "2", "-", "1", "/", "5", "*", "alphaA", "*", "uCM", "*", "v2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "13", "/", "56", ")", "*", "alphaA", "*", "uCM", "*", "v2", "+", "(", "33", "/", "280", ")", "*", "alphaA", "*", "v2", "^", "2", "+", "(", "1", "/", "10", ")", "*", "alphaB", "^", "3", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaB", "^", "2", "*", "uCM", "^", "2", "*", "(", "(", "1", "/", "4", ")", "*", "alphaA", "^", "3", "+", "(", "3", "/", "4", ")", "*", "alphaA", "*", "betaA", "+", "(", "1", "/", "4", ")", "*", "betaPA", ")", "+", "(", "7", "/", "8", ")", "*", "alphaB", "*", "nu", "^", "2", "*", "rdot", "^", "2", "*", "uCM", "-", "47", "/", "28", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "^", "2", "+", "(", "135", "/", "56", ")", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "*", "v2", "-", "549", "/", "280", "*", "alphaB", "*", "nu", "^", "2", "*", "v2", "^", "2", "+", "(", "1", "/", "10", ")", "*", "alphaB", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "7", "/", "40", ")", "*", "alphaB", "*", "nu", "*", "rdot", "^", "2", "*", "uCM", "-", "alphaB", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "5", ")", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "617", "/", "140", ")", "*", "alphaB", "*", "nu", "*", "uCM", "^", "2", "-", "3", "/", "5", "*", "alphaB", "*", "nu", "*", "uCM", "*", "v2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1303", "/", "280", ")", "*", "alphaB", "*", "nu", "*", "uCM", "*", "v2", "+", "(", "279", "/", "280", ")", "*", "alphaB", "*", "nu", "*", "v2", "^", "2", "+", "(", "1", "/", "20", ")", "*", "alphaB", "*", "rdot", "^", "2", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "3", "/", "8", "*", "alphaB", "*", "rdot", "^", "2", "*", "uCM", "+", "(", "3", "/", "5", ")", "*", "alphaB", "*", "uCM", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "261", "/", "140", "*", "alphaB", "*", "uCM", "^", "2", "+", "(", "1", "/", "5", ")", "*", "alphaB", "*", "uCM", "*", "v2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "13", "/", "56", "*", "alphaB", "*", "uCM", "*", "v2", "-", "33", "/", "280", "*", "alphaB", "*", "v2", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"QCM", "[", "1", ",", "2", ",", "1", "]", "=", "-", "41", "/", "70", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "+", "(", "17", "/", "70", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "uCM", "-", "41", "/", "70", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "+", "(", "17", "/", "70", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "uCM", "-", "1", "/", "10", "*", "Delta", "*", "alphaA", "*", "nu", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "24", "/", "35", "*", "Delta", "*", "alphaA", "*", "nu", "*", "uCM", "+", "(", "31", "/", "70", ")", "*", "Delta", "*", "alphaA", "*", "nu", "*", "v2", "+", "(", "1", "/", "10", ")", "*", "Delta", "*", "alphaA", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "6", "/", "7", "*", "Delta", "*", "alphaA", "*", "uCM", "-", "1", "/", "14", "*", "Delta", "*", "alphaA", "*", "v2", "-", "1", "/", "10", "*", "Delta", "*", "alphaB", "*", "nu", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "24", "/", "35", "*", "Delta", "*", "alphaB", "*", "nu", "*", "uCM", "+", "(", "31", "/", "70", ")", "*", "Delta", "*", "alphaB", "*", "nu", "*", "v2", "+", "(", "1", "/", "10", ")", "*", "Delta", "*", "alphaB", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "6", "/", "7", "*", "Delta", "*", "alphaB", "*", "uCM", "-", "1", "/", "14", "*", "Delta", "*", "alphaB", "*", "v2", "-", "257", "/", "140", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "+", "(", "9", "/", "28", ")", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "+", "(", "1", "/", "140", ")", "*", "alphaA", "^", "2", "*", "alphaB", "*", "uCM", "+", "(", "257", "/", "140", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "*", "uCM", "-", "9", "/", "28", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "-", "1", "/", "140", "*", "alphaA", "*", "alphaB", "^", "2", "*", "uCM", "-", "257", "/", "140", "*", "alphaA", "*", "nu", "^", "2", "*", "uCM", "+", "(", "47", "/", "35", ")", "*", "alphaA", "*", "nu", "^", "2", "*", "v2", "-", "3", "/", "10", "*", "alphaA", "*", "nu", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "591", "/", "140", ")", "*", "alphaA", "*", "nu", "*", "uCM", "-", "41", "/", "70", "*", "alphaA", "*", "nu", "*", "v2", "+", "(", "1", "/", "10", ")", "*", "alphaA", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "31", "/", "28", ")", "*", "alphaA", "*", "uCM", "+", "(", "1", "/", "14", ")", "*", "alphaA", "*", "v2", "+", "(", "257", "/", "140", ")", "*", "alphaB", "*", "nu", "^", "2", "*", "uCM", "-", "47", "/", "35", "*", "alphaB", "*", "nu", "^", "2", "*", "v2", "+", "(", "3", "/", "10", ")", "*", "alphaB", "*", "nu", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "591", "/", "140", "*", "alphaB", "*", "nu", "*", "uCM", "+", "(", "41", "/", "70", ")", "*", "alphaB", "*", "nu", "*", "v2", "-", "1", "/", "10", "*", "alphaB", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "31", "/", "28", "*", "alphaB", "*", "uCM", "-", "1", "/", "14", "*", "alphaB", "*", "v2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"QCM", "[", "2", ",", "0", ",", "0", "]", "=", "-", "1", "/", "2", "*", "Delta", "*", "alphaA", "+", "(", "1", "/", "2", ")", "*", "Delta", "*", "alphaB", "+", "(", "1", "/", "2", ")", "*", "alphaA", "+", "(", "1", "/", "2", ")", "*", "alphaB", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"QCM", "[", "2", ",", "1", ",", "0", "]", "=", "-", "8", "/", "7", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "+", "(", "1", "/", "7", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "uCM", "+", "(", "8", "/", "7", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "-", "1", "/", "7", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "uCM", "-", "8", "/", "7", "*", "Delta", "*", "alphaA", "*", "nu", "*", "uCM", "+", "(", "23", "/", "28", ")", "*", "Delta", "*", "alphaA", "*", "nu", "*", "v2", "-", "1", "/", "2", "*", "Delta", "*", "alphaA", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "9", "/", "14", ")", "*", "Delta", "*", "alphaA", "*", "uCM", "+", "(", "5", "/", "28", ")", "*", "Delta", "*", "alphaA", "*", "v2", "+", "(", "8", "/", "7", ")", "*", "Delta", "*", "alphaB", "*", "nu", "*", "uCM", "-", "23", "/", "28", "*", "Delta", "*", "alphaB", "*", "nu", "*", "v2", "+", "(", "1", "/", "2", ")", "*", "Delta", "*", "alphaB", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "9", "/", "14", "*", "Delta", "*", "alphaB", "*", "uCM", "-", "5", "/", "28", "*", "Delta", "*", "alphaB", "*", "v2", "+", "(", "3", "/", "7", ")", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "uCM", "-", "1", "/", "7", "*", "alphaA", "^", "2", "*", "alphaB", "*", "uCM", "+", "(", "3", "/", "7", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "uCM", "-", "1", "/", "7", "*", "alphaA", "*", "alphaB", "^", "2", "*", "uCM", "+", "alphaA", "*", "nu", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "10", "/", "7", ")", "*", "alphaA", "*", "nu", "*", "uCM", "+", "(", "15", "/", "28", ")", "*", "alphaA", "*", "nu", "*", "v2", "-", "1", "/", "2", "*", "alphaA", "*", "uCM", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "9", "/", "14", "*", "alphaA", "*", "uCM", "-", "5", "/", "28", "*", "alphaA", "*", "v2", "+", "alphaB", "*", "nu", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "10", "/", "7", ")", "*", "alphaB", "*", "nu", "*", "uCM", "+", "(", "15", "/", "28", ")", "*", "alphaB", "*", "nu", "*", "v2", "-", "1", "/", "2", "*", "alphaB", "*", "uCM", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "9", "/", "14", "*", "alphaB", "*", "uCM", "-", "5", "/", "28", "*", "alphaB", "*", "v2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"QCM", "[", "2", ",", "1", ",", "1", "]", "=", "(", "2", "/", "7", ")", "*", "Delta", "*", "alphaA", "*", "nu", "-", "2", "/", "7", "*", "Delta", "*", "alphaA", "-", "2", "/", "7", "*", "Delta", "*", "alphaB", "*", "nu", "+", "(", "2", "/", "7", ")", "*", "Delta", "*", "alphaB", "-", "6", "/", "7", "*", "alphaA", "*", "nu", "+", "(", "2", "/", "7", ")", "*", "alphaA", "-", "6", "/", "7", "*", "alphaB", "*", "nu", "+", "(", "2", "/", "7", ")", "*", "alphaB", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"QCM", "[", "2", ",", "1", ",", "2", "]", "=", "(", "1", "/", "14", ")", "*", "Delta", "*", "alphaA", "*", "nu", "-", "1", "/", "14", "*", "Delta", "*", "alphaA", "-", "1", "/", "14", "*", "Delta", "*", "alphaB", "*", "nu", "+", "(", "1", "/", "14", ")", "*", "Delta", "*", "alphaB", "-", "3", "/", "14", "*", "alphaA", "*", "nu", "+", "(", "1", "/", "14", ")", "*", "alphaA", "-", "3", "/", "14", "*", "alphaB", "*", "nu", "+", "(", "1", "/", "14", ")", "*", "alphaB", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"QCM", "[", "3", ",", "0", ",", "0", "]", "=", "-", "1", "/", "2", "*", "Delta", "*", "alphaA", "-", "1", "/", "2", "*", "Delta", "*", "alphaB", "-", "alphaA", "*", "nu", "+", "(", "1", "/", "2", ")", "*", "alphaA", "+", "alphaB", "*", "nu", "-", "1", "/", "2", "*", "alphaB", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell["B.5 - Integer-PN instantaneous flux coefficients", "Section"],

Cell["FT[n,i,j,k] and FS[n,i,j,k] multiply (G*m/r)^i * v2^j * rdot^(2*k) / c^(2*n). The common prefactors are G^3*m^4*nu^2/(c^5*r^4) for the tensor channel and G^3*m^4*nu^2/(c^3*r^4) for the scalar channel. The sums obey i+j+k=n+1 and i+j+k=n, respectively. Add the half-integer power terms below once.", "Text"],

Cell[BoxData[RowBox[{"FT", "[", "0", ",", "0", ",", "1", ",", "0", "]", "=", "(", "32", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "64", "/", "5", ")", "*", "alphaA", "*", "alphaB", "+", "32", "/", "5", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "0", ",", "0", ",", "0", ",", "1", "]", "=", "-", "88", "/", "15", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "176", "/", "15", "*", "alphaA", "*", "alphaB", "-", "88", "/", "15", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "1", ",", "2", ",", "0", ",", "0", "]", "=", "-", "128", "/", "105", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "32", "/", "105", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "-", "512", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "128", "/", "105", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "256", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "64", "/", "35", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "512", "/", "105", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "128", "/", "105", ")", "*", "alphaA", "*", "alphaB", "-", "128", "/", "105", "*", "nu", "+", "32", "/", "105", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "1", ",", "1", ",", "1", ",", "0", "]", "=", "-", "32", "/", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "32", "/", "5", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "32", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "32", "/", "5", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "64", "/", "21", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "64", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "32", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "64", "/", "7", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "2304", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "alphaA", "^", "2", "*", "(", "-", "32", "/", "5", "*", "alphaB", "^", "2", "-", "32", "/", "5", "*", "betaB", ")", "-", "32", "/", "5", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "64", "/", "7", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "4096", "/", "35", "*", "alphaA", "*", "alphaB", "+", "alphaB", "^", "2", "*", "(", "-", "32", "/", "5", "*", "alphaA", "^", "2", "-", "32", "/", "5", "*", "betaA", ")", "+", "(", "64", "/", "21", ")", "*", "nu", "-", "1088", "/", "21", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "1", ",", "1", ",", "0", ",", "1", "]", "=", "(", "32", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "32", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "32", "/", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "32", "/", "5", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "16", "/", "7", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "16", "/", "35", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "32", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "48", "/", "7", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "7312", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "alphaA", "^", "2", "*", "(", "(", "32", "/", "5", ")", "*", "alphaB", "^", "2", "+", "(", "32", "/", "5", ")", "*", "betaB", ")", "+", "(", "32", "/", "5", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "48", "/", "7", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "13136", "/", "105", ")", "*", "alphaA", "*", "alphaB", "+", "alphaB", "^", "2", "*", "(", "(", "32", "/", "5", ")", "*", "alphaA", "^", "2", "+", "(", "32", "/", "5", ")", "*", "betaA", ")", "-", "16", "/", "7", "*", "nu", "+", "5872", "/", "105", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "1", ",", "0", ",", "2", ",", "0", "]", "=", "-", "568", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "226", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "1136", "/", "35", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "1796", "/", "105", ")", "*", "alphaA", "*", "alphaB", "-", "568", "/", "35", "*", "nu", "+", "314", "/", "21", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "1", ",", "0", ",", "1", ",", "1", "]", "=", "(", "1856", "/", "35", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "68", "/", "7", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "3712", "/", "35", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "6968", "/", "105", "*", "alphaA", "*", "alphaB", "+", "(", "1856", "/", "35", ")", "*", "nu", "-", "5948", "/", "105", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "1", ",", "0", ",", "0", ",", "2", "]", "=", "-", "248", "/", "7", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "254", "/", "35", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "496", "/", "7", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "1628", "/", "35", ")", "*", "alphaA", "*", "alphaB", "-", "248", "/", "7", "*", "nu", "+", "1374", "/", "35", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "2", ",", "3", ",", "0", ",", "0", "]", "=", "(", "32", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "8", "/", "15", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "32", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "8", "/", "5", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "32", "/", "15", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "8", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "32", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "8", "/", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "32", "/", "5", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "8", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "32", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "8", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "32", "/", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "8", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "32", "/", "15", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "8", "/", "15", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "128", "/", "135", "*", "alphaA", "^", "5", "*", "alphaB", "^", "5", "*", "nu", "^", "2", "-", "32", "/", "21", "*", "alphaA", "^", "5", "*", "alphaB", "^", "5", "*", "nu", "+", "(", "416", "/", "945", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "5", "+", "(", "32", "/", "15", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "(", "-", "8", "/", "15", "*", "alphaB", "^", "2", "-", "8", "/", "15", "*", "betaB", ")", "-", "128", "/", "27", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "+", "(", "544", "/", "35", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "-", "3392", "/", "945", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "+", "(", "32", "/", "5", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "-", "8", "/", "5", "*", "alphaB", "^", "2", "-", "8", "/", "5", "*", "betaB", ")", "+", "(", "32", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "(", "-", "8", "/", "15", "*", "alphaA", "^", "2", "-", "8", "/", "15", "*", "betaA", ")", "-", "256", "/", "27", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "512", "/", "7", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "3344", "/", "189", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "32", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "8", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "32", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "-", "8", "/", "5", "*", "alphaA", "^", "2", "-", "8", "/", "5", "*", "betaA", ")", "-", "256", "/", "27", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "1664", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "3664", "/", "135", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "32", "/", "15", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "alphaA", "^", "2", "*", "(", "-", "8", "/", "15", "*", "alphaB", "^", "2", "-", "8", "/", "15", "*", "betaB", ")", "+", "(", "32", "/", "5", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "8", "/", "5", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "128", "/", "27", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "+", "(", "2528", "/", "35", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "16784", "/", "945", "*", "alphaA", "*", "alphaB", "+", "(", "32", "/", "15", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "alphaB", "^", "2", "*", "(", "-", "8", "/", "15", "*", "alphaA", "^", "2", "-", "8", "/", "15", "*", "betaA", ")", "-", "128", "/", "135", "*", "nu", "^", "2", "+", "(", "608", "/", "35", ")", "*", "nu", "-", "4048", "/", "945", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "2", ",", "2", ",", "1", ",", "0", "]", "=", "-", "24", "/", "7", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "218", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "64", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "(", "16", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "16", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "48", "/", "7", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1364", "/", "21", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "128", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "16", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "24", "/", "7", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "218", "/", "105", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "64", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "24", "/", "7", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1186", "/", "21", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "64", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "-", "16", "/", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "48", "/", "7", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1364", "/", "21", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "128", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "-", "16", "/", "5", "*", "Delta", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "16", "/", "5", "*", "Delta", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "24", "/", "7", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1186", "/", "21", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "64", "/", "15", "*", "Delta", "*", "alphaB", "^", "2", "+", "(", "416", "/", "135", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "+", "(", "3064", "/", "315", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "-", "386", "/", "567", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "+", "(", "104", "/", "35", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "64", "/", "5", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "(", "218", "/", "105", ")", "*", "alphaB", "^", "2", "+", "(", "218", "/", "105", ")", "*", "betaB", ")", "+", "(", "64", "/", "15", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "32", "/", "5", "*", "alphaA", "^", "4", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "16", "/", "5", ")", "*", "alphaA", "^", "4", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "32", "/", "5", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "16", "/", "5", ")", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "1664", "/", "135", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "41344", "/", "315", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "17728", "/", "2835", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "176", "/", "7", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "128", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "+", "(", "1364", "/", "21", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "128", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "-", "32", "/", "5", "*", "alphaA", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "3", "*", "(", "(", "16", "/", "5", ")", "*", "alphaB", "^", "3", "+", "(", "48", "/", "5", ")", "*", "alphaB", "*", "betaB", "+", "(", "16", "/", "5", ")", "*", "betaPB", ")", "+", "(", "104", "/", "35", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "64", "/", "5", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "(", "218", "/", "105", ")", "*", "alphaA", "^", "2", "+", "(", "218", "/", "105", ")", "*", "betaA", ")", "+", "(", "64", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "832", "/", "45", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "256", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "31904", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "256384", "/", "945", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "776", "/", "35", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "64", "/", "5", "*", "alphaA", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "(", "(", "1186", "/", "21", ")", "*", "alphaB", "^", "2", "+", "(", "1186", "/", "21", ")", "*", "betaB", ")", "+", "(", "64", "/", "15", ")", "*", "alphaA", "^", "2", "-", "32", "/", "5", "*", "alphaA", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "16", "/", "5", ")", "*", "alphaA", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "176", "/", "7", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "128", "/", "5", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "1364", "/", "21", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "128", "/", "15", ")", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "1664", "/", "135", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "+", "(", "192", "/", "5", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "75616", "/", "315", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "1257176", "/", "2835", ")", "*", "alphaA", "*", "alphaB", "-", "32", "/", "5", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "16", "/", "5", ")", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "32", "/", "5", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaB", "^", "3", "*", "(", "(", "16", "/", "5", ")", "*", "alphaA", "^", "3", "+", "(", "48", "/", "5", ")", "*", "alphaA", "*", "betaA", "+", "(", "16", "/", "5", ")", "*", "betaPA", ")", "+", "(", "776", "/", "35", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "64", "/", "5", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaB", "^", "2", "*", "(", "(", "1186", "/", "21", ")", "*", "alphaA", "^", "2", "+", "(", "1186", "/", "21", ")", "*", "betaA", ")", "+", "(", "64", "/", "15", ")", "*", "alphaB", "^", "2", "+", "(", "416", "/", "135", ")", "*", "nu", "^", "2", "+", "(", "18184", "/", "315", ")", "*", "nu", "+", "98074", "/", "567", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "2", ",", "2", ",", "0", ",", "1", "]", "=", "(", "148", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "82", "/", "35", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "24", "/", "5", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "52", "/", "15", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "16", "/", "5", "*", "Delta", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "296", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "7408", "/", "105", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "48", "/", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "-", "52", "/", "15", "*", "Delta", "*", "alphaA", "^", "3", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "148", "/", "35", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "82", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "24", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "148", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1298", "/", "21", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "24", "/", "5", "*", "Delta", "*", "alphaA", "^", "2", "+", "(", "52", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "296", "/", "35", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "7408", "/", "105", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "48", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "16", "/", "5", ")", "*", "Delta", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "52", "/", "15", ")", "*", "Delta", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "148", "/", "35", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1298", "/", "21", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "24", "/", "5", ")", "*", "Delta", "*", "alphaB", "^", "2", "-", "512", "/", "45", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "-", "2236", "/", "315", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "74", "/", "135", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "-", "132", "/", "35", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "208", "/", "15", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "-", "82", "/", "35", "*", "alphaB", "^", "2", "-", "82", "/", "35", "*", "betaB", ")", "-", "24", "/", "5", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "(", "104", "/", "15", ")", "*", "alphaA", "^", "4", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "52", "/", "15", "*", "alphaA", "^", "4", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "32", "/", "5", ")", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "16", "/", "5", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "2048", "/", "45", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "5744", "/", "63", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "5744", "/", "945", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "992", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "416", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "7408", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "48", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "104", "/", "15", ")", "*", "alphaA", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "3", "*", "(", "-", "52", "/", "15", "*", "alphaB", "^", "3", "-", "52", "/", "5", "*", "alphaB", "*", "betaB", "-", "52", "/", "15", "*", "betaPB", ")", "-", "132", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "208", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "-", "82", "/", "35", "*", "alphaA", "^", "2", "-", "82", "/", "35", "*", "betaA", ")", "-", "24", "/", "5", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "1024", "/", "15", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "272", "/", "5", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "6848", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "98816", "/", "315", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "172", "/", "7", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "208", "/", "15", ")", "*", "alphaA", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "(", "-", "1298", "/", "21", "*", "alphaB", "^", "2", "-", "1298", "/", "21", "*", "betaB", ")", "-", "24", "/", "5", "*", "alphaA", "^", "2", "+", "(", "104", "/", "15", ")", "*", "alphaA", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "52", "/", "15", "*", "alphaA", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "992", "/", "35", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "416", "/", "15", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "-", "7408", "/", "105", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "48", "/", "5", "*", "alphaA", "*", "alphaB", "^", "3", "-", "2048", "/", "45", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "-", "208", "/", "5", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "8336", "/", "63", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "98024", "/", "189", "*", "alphaA", "*", "alphaB", "+", "(", "32", "/", "5", ")", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "16", "/", "5", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "104", "/", "15", ")", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaB", "^", "3", "*", "(", "-", "52", "/", "15", "*", "alphaA", "^", "3", "-", "52", "/", "5", "*", "alphaA", "*", "betaA", "-", "52", "/", "15", "*", "betaPA", ")", "-", "172", "/", "7", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "208", "/", "15", ")", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaB", "^", "2", "*", "(", "-", "1298", "/", "21", "*", "alphaA", "^", "2", "-", "1298", "/", "21", "*", "betaA", ")", "-", "24", "/", "5", "*", "alphaB", "^", "2", "-", "512", "/", "45", "*", "nu", "^", "2", "-", "6532", "/", "315", "*", "nu", "-", "194494", "/", "945", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "2", ",", "1", ",", "2", ",", "0", "]", "=", "(", "1616", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "356", "/", "105", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1616", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1028", "/", "105", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1616", "/", "105", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "356", "/", "105", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1616", "/", "105", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1028", "/", "105", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1592", "/", "45", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "472", "/", "45", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "536", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "1616", "/", "105", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "356", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1592", "/", "15", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "3880", "/", "21", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "10952", "/", "105", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "1616", "/", "105", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "alphaA", "^", "2", "*", "(", "-", "1028", "/", "105", "*", "alphaB", "^", "2", "-", "1028", "/", "105", "*", "betaB", ")", "+", "(", "1616", "/", "105", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "356", "/", "105", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1592", "/", "15", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "+", "(", "32264", "/", "105", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "7872", "/", "35", "*", "alphaA", "*", "alphaB", "+", "(", "1616", "/", "105", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "alphaB", "^", "2", "*", "(", "-", "1028", "/", "105", "*", "alphaA", "^", "2", "-", "1028", "/", "105", "*", "betaA", ")", "-", "1592", "/", "45", "*", "nu", "^", "2", "+", "(", "41896", "/", "315", ")", "*", "nu", "-", "3952", "/", "35", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "2", ",", "1", ",", "1", ",", "1", "]", "=", "-", "5872", "/", "105", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "568", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "16", "/", "15", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "-", "5872", "/", "105", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1464", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "16", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "+", "(", "5872", "/", "105", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "568", "/", "35", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "16", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "5872", "/", "105", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1464", "/", "35", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "16", "/", "15", ")", "*", "Delta", "*", "alphaB", "^", "2", "+", "(", "3464", "/", "21", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "1688", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "72", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "5872", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "568", "/", "35", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "16", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "3464", "/", "7", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "29992", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "11336", "/", "35", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "5872", "/", "105", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "alphaA", "^", "2", "*", "(", "(", "1464", "/", "35", ")", "*", "alphaB", "^", "2", "+", "(", "1464", "/", "35", ")", "*", "betaB", ")", "-", "16", "/", "15", "*", "alphaA", "^", "2", "-", "5872", "/", "105", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "568", "/", "35", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "16", "/", "15", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "3464", "/", "7", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "-", "153016", "/", "105", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "77768", "/", "105", ")", "*", "alphaA", "*", "alphaB", "-", "5872", "/", "105", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "alphaB", "^", "2", "*", "(", "(", "1464", "/", "35", ")", "*", "alphaA", "^", "2", "+", "(", "1464", "/", "35", ")", "*", "betaA", ")", "-", "16", "/", "15", "*", "alphaB", "^", "2", "+", "(", "3464", "/", "21", ")", "*", "nu", "^", "2", "-", "68104", "/", "105", "*", "nu", "+", "39896", "/", "105", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "2", ",", "1", ",", "0", ",", "2", "]", "=", "(", "608", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1348", "/", "105", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "16", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "608", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "3364", "/", "105", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "16", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "-", "608", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1348", "/", "105", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "16", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "-", "608", "/", "15", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "3364", "/", "105", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "16", "/", "15", "*", "Delta", "*", "alphaB", "^", "2", "-", "22864", "/", "189", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "32152", "/", "945", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "184", "/", "21", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "608", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1348", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "16", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "-", "22864", "/", "63", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "41912", "/", "63", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "68696", "/", "315", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "608", "/", "15", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "alphaA", "^", "2", "*", "(", "-", "3364", "/", "105", "*", "alphaB", "^", "2", "-", "3364", "/", "105", "*", "betaB", ")", "+", "(", "16", "/", "15", ")", "*", "alphaA", "^", "2", "+", "(", "608", "/", "15", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1348", "/", "105", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "16", "/", "15", ")", "*", "alphaA", "*", "alphaB", "^", "3", "-", "22864", "/", "63", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "+", "(", "361432", "/", "315", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "167392", "/", "315", "*", "alphaA", "*", "alphaB", "+", "(", "608", "/", "15", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "alphaB", "^", "2", "*", "(", "-", "3364", "/", "105", "*", "alphaA", "^", "2", "-", "3364", "/", "105", "*", "betaA", ")", "+", "(", "16", "/", "15", ")", "*", "alphaB", "^", "2", "-", "22864", "/", "189", "*", "nu", "^", "2", "+", "(", "487768", "/", "945", ")", "*", "nu", "-", "17872", "/", "63", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "2", ",", "0", ",", "3", ",", "0", "]", "=", "(", "3544", "/", "63", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "6436", "/", "315", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "8", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "7088", "/", "63", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "-", "28424", "/", "315", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "584", "/", "35", ")", "*", "alphaA", "*", "alphaB", "+", "(", "3544", "/", "63", ")", "*", "nu", "^", "2", "-", "21988", "/", "315", "*", "nu", "+", "752", "/", "35", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "2", ",", "0", ",", "2", ",", "1", "]", "=", "-", "25168", "/", "105", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "12248", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "436", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "50336", "/", "105", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "+", "(", "10672", "/", "21", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "10424", "/", "105", "*", "alphaA", "*", "alphaB", "-", "25168", "/", "105", "*", "nu", "^", "2", "+", "(", "13704", "/", "35", ")", "*", "nu", "-", "2292", "/", "35", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "2", ",", "0", ",", "1", ",", "2", "]", "=", "(", "10096", "/", "35", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "5812", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "2048", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "20192", "/", "35", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "-", "26088", "/", "35", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "14824", "/", "105", ")", "*", "alphaA", "*", "alphaB", "+", "(", "10096", "/", "35", ")", "*", "nu", "^", "2", "-", "20276", "/", "35", "*", "nu", "+", "8072", "/", "105", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FT", "[", "2", ",", "0", ",", "0", ",", "3", "]", "=", "-", "33616", "/", "315", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "22184", "/", "315", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "2756", "/", "315", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "67232", "/", "315", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "+", "(", "20624", "/", "63", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "18808", "/", "315", "*", "alphaA", "*", "alphaB", "-", "33616", "/", "315", "*", "nu", "^", "2", "+", "(", "80936", "/", "315", ")", "*", "nu", "-", "10004", "/", "315", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FS", "[", "0", ",", "0", ",", "0", ",", "0", "]", "=", "(", "1", "/", "3", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "2", "/", "3", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "4", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "-", "2", "/", "3", "*", "alphaA", "*", "alphaB", "+", "(", "1", "/", "3", ")", "*", "alphaB", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FS", "[", "1", ",", "1", ",", "0", ",", "0", "]", "=", "-", "4", "/", "15", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "5", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "4", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "-", "2", "/", "3", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "4", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "2", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "4", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "4", "/", "15", ")", "*", "Delta", "*", "alphaB", "^", "2", "+", "(", "2", "/", "15", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "4", "/", "15", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "-", "1", "/", "3", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "15", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "-", "8", "/", "15", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "+", "(", "2", "/", "5", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "(", "2", "/", "3", ")", "*", "alphaB", "^", "2", "+", "(", "2", "/", "3", ")", "*", "betaB", ")", "-", "16", "/", "5", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "alphaA", "^", "4", "*", "(", "-", "1", "/", "3", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "betaB", ")", "+", "(", "2", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "+", "(", "4", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "-", "4", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "-", "1", "/", "3", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "betaA", ")", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "-", "1", "/", "3", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "betaB", ")", "+", "(", "32", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "2", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "98", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "2", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "(", "2", "/", "3", ")", "*", "alphaA", "^", "2", "+", "(", "2", "/", "3", ")", "*", "betaA", ")", "-", "16", "/", "5", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "4", "/", "5", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "3", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "3", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "betaB", ")", "+", "(", "196", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "2", "/", "15", ")", "*", "alphaA", "^", "2", "*", "nu", "-", "46", "/", "15", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2", "/", "5", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "98", "/", "15", "*", "alphaA", "*", "alphaB", "^", "3", "-", "4", "/", "15", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "92", "/", "15", ")", "*", "alphaA", "*", "alphaB", "+", "alphaB", "^", "4", "*", "(", "-", "1", "/", "3", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "betaA", ")", "+", "(", "2", "/", "15", ")", "*", "alphaB", "^", "2", "*", "nu", "-", "46", "/", "15", "*", "alphaB", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FS", "[", "1", ",", "0", ",", "1", ",", "0", "]", "=", "-", "1", "/", "15", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "1", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "4", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "4", "/", "15", "*", "Delta", "*", "alphaB", "^", "2", "-", "2", "/", "15", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "1", "/", "15", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "(", "4", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "14", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "4", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "17", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "-", "2", "/", "15", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "1", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "8", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "3", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "3", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "betaB", ")", "-", "2", "/", "15", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "2", "/", "15", "*", "alphaA", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "(", "(", "1", "/", "3", ")", "*", "alphaB", "^", "2", "+", "(", "1", "/", "3", ")", "*", "betaB", ")", "+", "(", "16", "/", "15", ")", "*", "alphaA", "^", "2", "-", "4", "/", "15", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "1", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "17", "/", "15", ")", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "4", "/", "15", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "1", "/", "3", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "16", "/", "15", "*", "alphaA", "*", "alphaB", "-", "2", "/", "15", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaB", "^", "2", "*", "(", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "+", "(", "1", "/", "3", ")", "*", "betaA", ")", "+", "(", "16", "/", "15", ")", "*", "alphaB", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FS", "[", "1", ",", "0", ",", "0", ",", "1", "]", "=", "-", "1", "/", "15", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "17", "/", "15", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "1", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "16", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "+", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "17", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "-", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "16", "/", "15", ")", "*", "Delta", "*", "alphaB", "^", "2", "+", "(", "6", "/", "5", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "-", "4", "/", "15", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "12", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "12", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "11", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "6", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "-", "4", "/", "15", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "24", "/", "5", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "6", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "6", "/", "5", ")", "*", "alphaA", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "alphaA", "^", "2", "*", "(", "(", "7", "/", "3", ")", "*", "alphaB", "^", "2", "+", "(", "7", "/", "3", ")", "*", "betaB", ")", "-", "14", "/", "15", "*", "alphaA", "^", "2", "+", "(", "12", "/", "5", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "1", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "11", "/", "5", "*", "alphaA", "*", "alphaB", "^", "3", "-", "12", "/", "5", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "2", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "3", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "3", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "8", "*", "alphaA", "*", "alphaB", "+", "(", "6", "/", "5", ")", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "alphaB", "^", "2", "*", "(", "(", "7", "/", "3", ")", "*", "alphaA", "^", "2", "+", "(", "7", "/", "3", ")", "*", "betaA", ")", "-", "14", "/", "15", "*", "alphaB", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FS", "[", "2", ",", "2", ",", "0", ",", "0", "]", "=", "-", "16", "/", "105", "*", "Delta", "*", "alphaA", "^", "6", "*", "alphaB", "^", "4", "*", "nu", "-", "34", "/", "105", "*", "Delta", "*", "alphaA", "^", "6", "*", "alphaB", "^", "4", "-", "1", "/", "10", "*", "Delta", "*", "alphaA", "^", "6", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "6", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "6", "*", "alphaB", "^", "2", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "6", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "6", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "1", "/", "15", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "92", "/", "105", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "5", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "151", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "1", "/", "5", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "25", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "16", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "6", "*", "nu", "+", "(", "34", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "6", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "/", "5", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "12", "/", "7", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "27", "/", "5", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "130", "/", "21", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "1", "/", "10", "*", "Delta", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "11", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "4", "+", "(", "1", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "92", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "-", "5", "/", "6", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "151", "/", "105", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "-", "3", "/", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "3", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "37", "/", "30", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "37", "/", "30", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "3", "/", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "148", "/", "105", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "149", "/", "30", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "237", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "1", "/", "10", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "6", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "6", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "6", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "2", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "12", "/", "7", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "27", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "130", "/", "21", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "7", "/", "10", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "7", "/", "10", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "13", "/", "10", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "13", "/", "10", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "4", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "44", "/", "105", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "+", "(", "3", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "82", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "2", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "6", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "1", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "25", "/", "6", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "2", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "+", "(", "3", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "148", "/", "105", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "149", "/", "30", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "237", "/", "35", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "4", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "4", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "3", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "3", "/", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "6", "*", "Delta", "*", "alphaB", "^", "6", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "1", "/", "6", "*", "Delta", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "1", "/", "10", ")", "*", "Delta", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "11", "/", "3", "*", "Delta", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaB", "^", "4", "-", "1", "/", "6", "*", "Delta", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "4", "/", "15", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "44", "/", "105", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "-", "3", "/", "5", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "82", "/", "35", "*", "Delta", "*", "alphaB", "^", "2", "-", "11", "/", "210", "*", "alphaA", "^", "6", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "-", "29", "/", "35", "*", "alphaA", "^", "6", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "103", "/", "210", ")", "*", "alphaA", "^", "6", "*", "alphaB", "^", "4", "-", "47", "/", "30", "*", "alphaA", "^", "6", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "/", "3", "*", "alphaA", "^", "6", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "6", "*", "alphaB", "^", "2", "*", "(", "(", "1", "/", "6", ")", "*", "alphaB", "^", "2", "+", "(", "1", "/", "6", ")", "*", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "6", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "alphaA", "^", "6", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "1", "/", "6", ")", "*", "alphaA", "^", "6", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "1", "/", "3", "*", "alphaA", "^", "6", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "1", "/", "6", ")", "*", "alphaA", "^", "6", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "11", "/", "105", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "5", "*", "nu", "^", "2", "+", "(", "46", "/", "105", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "5", "*", "nu", "-", "71", "/", "105", "*", "alphaA", "^", "5", "*", "alphaB", "^", "5", "-", "22", "/", "105", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "4", "/", "15", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "814", "/", "105", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "+", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "(", "(", "5", "/", "6", ")", "*", "alphaB", "^", "2", "+", "(", "5", "/", "6", ")", "*", "betaB", ")", "-", "97", "/", "35", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "5", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "6", "*", "alphaB", "^", "3", "-", "1", "/", "2", "*", "alphaB", "*", "betaB", "-", "1", "/", "6", "*", "betaPB", ")", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "5", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "32", "/", "15", "*", "alphaA", "^", "5", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "3", "*", "alphaA", "^", "5", "*", "alphaB", "*", "nu", "-", "1", "/", "3", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "25", "/", "6", ")", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "5", "*", "alphaB", "-", "1", "/", "3", "*", "alphaA", "^", "5", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "5", "*", "(", "(", "1", "/", "6", ")", "*", "alphaB", "^", "3", "+", "(", "1", "/", "2", ")", "*", "alphaB", "*", "betaB", "+", "(", "1", "/", "6", ")", "*", "betaPB", ")", "-", "11", "/", "210", "*", "alphaA", "^", "4", "*", "alphaB", "^", "6", "*", "nu", "^", "2", "-", "29", "/", "35", "*", "alphaA", "^", "4", "*", "alphaB", "^", "6", "*", "nu", "+", "(", "103", "/", "210", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "6", "+", "(", "44", "/", "105", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "+", "(", "11", "/", "6", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "11", "/", "6", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "400", "/", "21", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "+", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "(", "-", "alphaA", "^", "2", "-", "betaA", ")", "+", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "(", "-", "alphaB", "^", "2", "-", "betaB", ")", "+", "(", "128", "/", "21", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "-", "11", "/", "35", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "2", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "3", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "8", "/", "3", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "541", "/", "21", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "-", "27", "/", "5", "*", "alphaB", "^", "2", "-", "27", "/", "5", "*", "betaB", ")", "+", "(", "1", "/", "6", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "241", "/", "21", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "17", "/", "30", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "/", "3", "*", "alphaA", "^", "4", "*", "nu", "+", "alphaA", "^", "4", "*", "(", "(", "11", "/", "3", ")", "*", "alphaB", "^", "2", "+", "(", "11", "/", "3", ")", "*", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "4", "-", "22", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "^", "2", "-", "4", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "814", "/", "105", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "+", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "(", "(", "5", "/", "6", ")", "*", "alphaA", "^", "2", "+", "(", "5", "/", "6", ")", "*", "betaA", ")", "-", "97", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "+", "(", "22", "/", "35", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "4", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "24", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "24", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1966", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "(", "37", "/", "30", ")", "*", "alphaA", "^", "2", "+", "(", "37", "/", "30", ")", "*", "betaA", ")", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "(", "37", "/", "30", ")", "*", "alphaB", "^", "2", "+", "(", "37", "/", "30", ")", "*", "betaB", ")", "-", "786", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "6", "*", "alphaB", "^", "3", "-", "1", "/", "2", "*", "alphaB", "*", "betaB", "-", "1", "/", "6", "*", "betaPB", ")", "-", "22", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "^", "2", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "38", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "170", "/", "7", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "149", "/", "30", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2719", "/", "105", ")", "*", "alphaA", "^", "3", "*", "alphaB", "-", "1", "/", "3", "*", "alphaA", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "3", "*", "(", "(", "1", "/", "6", ")", "*", "alphaB", "^", "3", "+", "(", "1", "/", "2", ")", "*", "alphaB", "*", "betaB", "+", "(", "1", "/", "6", ")", "*", "betaPB", ")", "-", "47", "/", "30", "*", "alphaA", "^", "2", "*", "alphaB", "^", "6", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "2", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "6", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "6", "*", "(", "(", "1", "/", "6", ")", "*", "alphaA", "^", "2", "+", "(", "1", "/", "6", ")", "*", "betaA", ")", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "6", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "5", "*", "(", "-", "1", "/", "6", "*", "alphaA", "^", "3", "-", "1", "/", "2", "*", "alphaA", "*", "betaA", "-", "1", "/", "6", "*", "betaPA", ")", "-", "11", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "-", "1", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "8", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "541", "/", "21", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "-", "27", "/", "5", "*", "alphaA", "^", "2", "-", "27", "/", "5", "*", "betaA", ")", "+", "(", "1", "/", "6", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "241", "/", "21", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "(", "-", "1", "/", "6", "*", "alphaA", "^", "3", "-", "1", "/", "2", "*", "alphaA", "*", "betaA", "-", "1", "/", "6", "*", "betaPA", ")", "+", "(", "44", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "4", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "31", "/", "10", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "31", "/", "10", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1824", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "(", "13", "/", "10", ")", "*", "alphaA", "^", "2", "+", "(", "13", "/", "10", ")", "*", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "(", "13", "/", "10", ")", "*", "alphaB", "^", "2", "+", "(", "13", "/", "10", ")", "*", "betaB", ")", "-", "1076", "/", "21", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "1", "/", "6", "*", "alphaA", "^", "2", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "11", "/", "210", "*", "alphaA", "^", "2", "*", "nu", "^", "2", "-", "2", "/", "3", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "/", "15", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "746", "/", "105", ")", "*", "alphaA", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "(", "(", "3", "/", "5", ")", "*", "alphaB", "^", "2", "+", "(", "3", "/", "5", ")", "*", "betaB", ")", "+", "(", "2413", "/", "210", ")", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "alphaA", "*", "alphaB", "^", "6", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "1", "/", "6", ")", "*", "alphaA", "*", "alphaB", "^", "6", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "32", "/", "15", "*", "alphaA", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "4", "/", "3", "*", "alphaA", "*", "alphaB", "^", "5", "*", "nu", "-", "1", "/", "3", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "25", "/", "6", ")", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "5", "-", "22", "/", "105", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "38", "/", "15", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "170", "/", "7", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "-", "149", "/", "30", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2719", "/", "105", ")", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "1", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "1", "/", "6", "*", "alphaA", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "11", "/", "105", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "+", "(", "4", "/", "3", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2", "/", "15", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2", "/", "15", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "108", "/", "7", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "3", "/", "5", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "3", "/", "5", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2381", "/", "105", "*", "alphaA", "*", "alphaB", "-", "1", "/", "3", "*", "alphaB", "^", "6", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "1", "/", "6", ")", "*", "alphaB", "^", "6", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "1", "/", "3", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaB", "^", "5", "*", "(", "(", "1", "/", "6", ")", "*", "alphaA", "^", "3", "+", "(", "1", "/", "2", ")", "*", "alphaA", "*", "betaA", "+", "(", "1", "/", "6", ")", "*", "betaPA", ")", "-", "17", "/", "30", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "2", "/", "3", "*", "alphaB", "^", "4", "*", "nu", "+", "alphaB", "^", "4", "*", "(", "(", "11", "/", "3", ")", "*", "alphaA", "^", "2", "+", "(", "11", "/", "3", ")", "*", "betaA", ")", "+", "(", "1", "/", "3", ")", "*", "alphaB", "^", "4", "-", "1", "/", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaB", "^", "3", "*", "(", "(", "1", "/", "6", ")", "*", "alphaA", "^", "3", "+", "(", "1", "/", "2", ")", "*", "alphaA", "*", "betaA", "+", "(", "1", "/", "6", ")", "*", "betaPA", ")", "-", "11", "/", "210", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "2", "/", "3", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "/", "15", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "746", "/", "105", ")", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaB", "^", "2", "*", "(", "(", "3", "/", "5", ")", "*", "alphaA", "^", "2", "+", "(", "3", "/", "5", ")", "*", "betaA", ")", "+", "(", "2413", "/", "210", ")", "*", "alphaB", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FS", "[", "2", ",", "1", ",", "1", ",", "0", "]", "=", "(", "1", "/", "21", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "-", "4", "/", "21", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "+", "(", "1", "/", "30", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "4", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "106", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "-", "19", "/", "15", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "206", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "1", "/", "30", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "5", "/", "6", "*", "Delta", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "21", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "+", "(", "4", "/", "21", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "+", "(", "5", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "5", "/", "6", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "5", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "197", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "10", "/", "3", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "241", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "3", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "4", "/", "5", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "106", "/", "105", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "19", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "206", "/", "105", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "17", "/", "10", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "17", "/", "10", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "61", "/", "30", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "61", "/", "30", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "13", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "32", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "-", "41", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "10", "/", "21", ")", "*", "Delta", "*", "alphaA", "^", "2", "-", "1", "/", "30", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "5", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "197", "/", "105", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "10", "/", "3", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "241", "/", "105", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "13", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "13", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "11", "/", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "11", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "30", "*", "Delta", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "5", "/", "6", ")", "*", "Delta", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "13", "/", "15", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "32", "/", "35", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "41", "/", "15", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "10", "/", "21", "*", "Delta", "*", "alphaB", "^", "2", "+", "(", "3", "/", "14", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "1", "/", "14", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "-", "13", "/", "42", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "-", "1", "/", "30", "*", "alphaA", "^", "5", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "6", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "3", "/", "7", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "-", "31", "/", "105", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "113", "/", "105", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "+", "(", "9", "/", "14", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "2", "/", "15", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "367", "/", "210", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "-", "19", "/", "15", "*", "alphaB", "^", "2", "-", "19", "/", "15", "*", "betaB", ")", "-", "587", "/", "210", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "4", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "1", "/", "3", "*", "alphaA", "^", "4", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "19", "/", "30", ")", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "alphaA", "^", "4", "*", "(", "-", "5", "/", "6", "*", "alphaB", "^", "2", "-", "5", "/", "6", "*", "betaB", ")", "-", "1", "/", "3", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "3", "/", "14", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "^", "2", "+", "(", "1", "/", "14", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "-", "13", "/", "42", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "-", "9", "/", "7", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "3", "/", "2", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "3", "/", "2", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "79", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "-", "1", "/", "6", "*", "alphaA", "^", "2", "-", "1", "/", "6", "*", "betaA", ")", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "-", "1", "/", "6", "*", "alphaB", "^", "2", "-", "1", "/", "6", "*", "betaB", ")", "-", "167", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "2", "/", "3", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "(", "(", "1", "/", "3", ")", "*", "alphaB", "^", "3", "+", "alphaB", "*", "betaB", "+", "(", "1", "/", "3", ")", "*", "betaPB", ")", "+", "(", "9", "/", "14", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "^", "2", "+", "2", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "/", "3", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "107", "/", "42", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "10", "/", "3", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "709", "/", "70", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "3", "*", "(", "-", "1", "/", "3", "*", "alphaB", "^", "3", "-", "alphaB", "*", "betaB", "-", "1", "/", "3", "*", "betaPB", ")", "+", "(", "9", "/", "14", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "+", "(", "2", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "367", "/", "210", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "-", "19", "/", "15", "*", "alphaA", "^", "2", "-", "19", "/", "15", "*", "betaA", ")", "-", "587", "/", "210", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "2", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "(", "(", "1", "/", "3", ")", "*", "alphaA", "^", "3", "+", "alphaA", "*", "betaA", "+", "(", "1", "/", "3", ")", "*", "betaPA", ")", "-", "9", "/", "7", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "4", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "67", "/", "30", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "67", "/", "30", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "89", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "(", "61", "/", "30", ")", "*", "alphaA", "^", "2", "+", "(", "61", "/", "30", ")", "*", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "(", "61", "/", "30", ")", "*", "alphaB", "^", "2", "+", "(", "61", "/", "30", ")", "*", "betaB", ")", "+", "(", "31", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "2", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "3", "/", "14", ")", "*", "alphaA", "^", "2", "*", "nu", "^", "2", "+", "(", "4", "/", "3", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "5", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "61", "/", "70", ")", "*", "alphaA", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "(", "-", "41", "/", "15", "*", "alphaB", "^", "2", "-", "41", "/", "15", "*", "betaB", ")", "-", "93", "/", "14", "*", "alphaA", "^", "2", "-", "1", "/", "30", "*", "alphaA", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "6", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "1", "/", "3", "*", "alphaA", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "9", "/", "14", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "2", "/", "3", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "2", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "107", "/", "42", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "1", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "10", "/", "3", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "709", "/", "70", "*", "alphaA", "*", "alphaB", "^", "3", "-", "2", "/", "3", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "1", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "3", "/", "7", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "-", "8", "/", "3", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "7", "/", "5", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "7", "/", "5", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "137", "/", "105", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "11", "/", "5", ")", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "11", "/", "5", ")", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "29", "/", "7", ")", "*", "alphaA", "*", "alphaB", "+", "(", "2", "/", "3", ")", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "19", "/", "30", ")", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "alphaB", "^", "4", "*", "(", "-", "5", "/", "6", "*", "alphaA", "^", "2", "-", "5", "/", "6", "*", "betaA", ")", "-", "1", "/", "3", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "2", "/", "3", ")", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaB", "^", "3", "*", "(", "-", "1", "/", "3", "*", "alphaA", "^", "3", "-", "alphaA", "*", "betaA", "-", "1", "/", "3", "*", "betaPA", ")", "+", "(", "3", "/", "14", ")", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "4", "/", "3", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "5", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "61", "/", "70", ")", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaB", "^", "2", "*", "(", "-", "41", "/", "15", "*", "alphaA", "^", "2", "-", "41", "/", "15", "*", "betaA", ")", "-", "93", "/", "14", "*", "alphaB", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FS", "[", "2", ",", "1", ",", "0", ",", "1", "]", "=", "-", "211", "/", "105", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "32", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "-", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "5", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "47", "/", "15", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1172", "/", "105", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "8", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "226", "/", "105", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "(", "2", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "Delta", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "13", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "211", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "-", "32", "/", "105", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "-", "62", "/", "15", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "62", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "29", "/", "30", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "29", "/", "30", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "3", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "124", "/", "15", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1711", "/", "105", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "2", "/", "3", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "152", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "187", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "-", "Delta", "*", "alphaA", "^", "3", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "3", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "47", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1172", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "-", "8", "/", "5", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "226", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "4", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "139", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "139", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "313", "/", "30", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "313", "/", "30", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "7", "/", "3", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "77", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "50", "/", "7", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "-", "2", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "2", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "173", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "82", "/", "21", ")", "*", "Delta", "*", "alphaA", "^", "2", "+", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "5", "/", "6", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "2", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "124", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1711", "/", "105", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "2", "/", "3", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "152", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "187", "/", "105", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "+", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "7", "/", "3", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "77", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "77", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "2", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "137", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "137", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "Delta", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "13", "/", "6", "*", "Delta", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "Delta", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "77", "/", "15", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "50", "/", "7", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "+", "2", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "/", "3", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "2", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "173", "/", "15", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "82", "/", "21", "*", "Delta", "*", "alphaB", "^", "2", "+", "(", "155", "/", "42", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "17", "/", "14", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "37", "/", "70", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "-", "7", "/", "3", "*", "alphaA", "^", "5", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "5", "/", "6", ")", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "155", "/", "21", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "+", "(", "117", "/", "35", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "-", "17", "/", "15", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "+", "(", "155", "/", "14", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "21", "/", "5", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "895", "/", "42", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "-", "4", "/", "15", "*", "alphaB", "^", "2", "-", "4", "/", "15", "*", "betaB", ")", "+", "(", "1397", "/", "210", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "8", "/", "3", "*", "alphaA", "^", "4", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "4", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "8", "/", "3", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "5", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "alphaA", "^", "4", "*", "(", "(", "13", "/", "6", ")", "*", "alphaB", "^", "2", "+", "(", "13", "/", "6", ")", "*", "betaB", ")", "+", "(", "155", "/", "42", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "^", "2", "-", "17", "/", "14", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "+", "(", "37", "/", "70", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "-", "155", "/", "7", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "4", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "4", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "5099", "/", "105", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "-", "29", "/", "30", "*", "alphaA", "^", "2", "-", "29", "/", "30", "*", "betaA", ")", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "-", "29", "/", "30", "*", "alphaB", "^", "2", "-", "29", "/", "30", "*", "betaB", ")", "+", "(", "77", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "8", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "(", "-", "4", "/", "3", "*", "alphaB", "^", "3", "-", "4", "*", "alphaB", "*", "betaB", "-", "4", "/", "3", "*", "betaPB", ")", "+", "(", "155", "/", "14", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "^", "2", "-", "8", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "22", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "236", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "415", "/", "14", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "14", "/", "3", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "8", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "5681", "/", "210", ")", "*", "alphaA", "^", "3", "*", "alphaB", "-", "8", "/", "3", "*", "alphaA", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "alphaA", "^", "3", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "3", "*", "(", "-", "1", "/", "3", "*", "alphaB", "^", "3", "-", "alphaB", "*", "betaB", "-", "1", "/", "3", "*", "betaPB", ")", "+", "(", "155", "/", "14", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "+", "(", "21", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "895", "/", "42", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "-", "4", "/", "15", "*", "alphaA", "^", "2", "-", "4", "/", "15", "*", "betaA", ")", "+", "(", "1397", "/", "210", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "8", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "(", "-", "4", "/", "3", "*", "alphaA", "^", "3", "-", "4", "*", "alphaA", "*", "betaA", "-", "4", "/", "3", "*", "betaPA", ")", "-", "155", "/", "7", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "76", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "167", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "167", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1829", "/", "21", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "193", "/", "30", "*", "alphaA", "^", "2", "-", "193", "/", "30", "*", "betaA", ")", "-", "34", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "193", "/", "30", "*", "alphaB", "^", "2", "-", "193", "/", "30", "*", "betaB", ")", "-", "29", "/", "5", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "8", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "alphaA", "^", "2", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "7", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "155", "/", "42", ")", "*", "alphaA", "^", "2", "*", "nu", "^", "2", "-", "16", "/", "3", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "14", "/", "3", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "173", "/", "15", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "401", "/", "42", "*", "alphaA", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "(", "-", "2", "*", "alphaA", "^", "2", "-", "2", "*", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "2", "*", "alphaA", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "alphaA", "^", "2", "*", "(", "-", "7", "/", "3", "*", "alphaB", "^", "2", "-", "7", "/", "3", "*", "betaB", ")", "-", "22", "/", "3", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "781", "/", "42", ")", "*", "alphaA", "^", "2", "-", "7", "/", "3", "*", "alphaA", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "5", "/", "6", ")", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "8", "/", "3", "*", "alphaA", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "155", "/", "14", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "22", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "8", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "236", "/", "15", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "415", "/", "14", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "-", "14", "/", "3", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "8", "/", "5", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "5681", "/", "210", ")", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "8", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "alphaA", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "7", "/", "3", "*", "alphaA", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "155", "/", "21", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "+", "20", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "131", "/", "15", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "131", "/", "15", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "4397", "/", "105", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "2", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "64", "/", "3", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "137", "/", "15", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "137", "/", "15", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "37", "/", "5", "*", "alphaA", "*", "alphaB", "-", "8", "/", "3", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "5", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "3", ")", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "alphaB", "^", "4", "*", "(", "(", "13", "/", "6", ")", "*", "alphaA", "^", "2", "+", "(", "13", "/", "6", ")", "*", "betaA", ")", "-", "8", "/", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaB", "^", "3", "*", "(", "-", "1", "/", "3", "*", "alphaA", "^", "3", "-", "alphaA", "*", "betaA", "-", "1", "/", "3", "*", "betaPA", ")", "+", "(", "155", "/", "42", ")", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "14", "/", "3", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "16", "/", "3", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "173", "/", "15", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "401", "/", "42", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaB", "^", "2", "*", "(", "-", "7", "/", "3", "*", "alphaA", "^", "2", "-", "7", "/", "3", "*", "betaA", ")", "+", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "*", "(", "-", "2", "*", "alphaB", "^", "2", "-", "2", "*", "betaB", ")", "-", "22", "/", "3", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "781", "/", "42", ")", "*", "alphaB", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FS", "[", "2", ",", "0", ",", "2", ",", "0", "]", "=", "(", "6", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "-", "16", "/", "105", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "14", "/", "15", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "62", "/", "105", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "1", "/", "15", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "88", "/", "105", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "-", "6", "/", "35", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "16", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "14", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "14", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "4", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "4", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "14", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "16", "/", "21", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "3", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "13", "/", "70", "*", "Delta", "*", "alphaA", "^", "2", "+", "(", "14", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "62", "/", "105", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "1", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "88", "/", "105", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "-", "14", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "14", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "3", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "3", "/", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "14", "/", "15", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "16", "/", "21", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "-", "1", "/", "6", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "3", "/", "5", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "13", "/", "70", ")", "*", "Delta", "*", "alphaB", "^", "2", "-", "1", "/", "35", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "10", "/", "21", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "16", "/", "105", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "(", "2", "/", "35", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "148", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "2", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "2", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "^", "2", "-", "11", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "73", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "1", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "6", "/", "35", ")", "*", "alphaA", "^", "3", "*", "alphaB", "-", "1", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "-", "10", "/", "21", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "16", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "4", "/", "35", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "7", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "7", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "38", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "4", "/", "15", "*", "alphaA", "^", "2", "-", "4", "/", "15", "*", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "4", "/", "15", "*", "alphaB", "^", "2", "-", "4", "/", "15", "*", "betaB", ")", "+", "(", "178", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "1", "/", "35", "*", "alphaA", "^", "2", "*", "nu", "^", "2", "-", "1", "/", "3", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "7", "/", "5", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "68", "/", "35", "*", "alphaA", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "(", "(", "3", "/", "5", ")", "*", "alphaB", "^", "2", "+", "(", "3", "/", "5", ")", "*", "betaB", ")", "+", "(", "1", "/", "6", ")", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "179", "/", "210", ")", "*", "alphaA", "^", "2", "-", "2", "/", "35", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "11", "/", "15", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "73", "/", "35", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "-", "1", "/", "15", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "6", "/", "35", ")", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "2", "/", "35", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "-", "2", "/", "3", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "5", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "5", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "12", "/", "35", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "3", "/", "5", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "3", "/", "5", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "8", "/", "21", ")", "*", "alphaA", "*", "alphaB", "-", "1", "/", "35", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "1", "/", "3", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "7", "/", "5", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "68", "/", "35", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaB", "^", "2", "*", "(", "(", "3", "/", "5", ")", "*", "alphaA", "^", "2", "+", "(", "3", "/", "5", ")", "*", "betaA", ")", "+", "(", "1", "/", "6", ")", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "179", "/", "210", ")", "*", "alphaB", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FS", "[", "2", ",", "0", ",", "1", ",", "1", "]", "=", "(", "3", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "23", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "(", "101", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "145", "/", "21", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "+", "(", "418", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "-", "3", "/", "35", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "-", "23", "/", "35", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "101", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "101", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "26", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "26", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "101", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "716", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "-", "2", "/", "3", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "22", "/", "3", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "117", "/", "35", "*", "Delta", "*", "alphaA", "^", "2", "-", "101", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "145", "/", "21", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "-", "418", "/", "105", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "101", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "101", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "116", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "116", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "101", "/", "15", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "716", "/", "105", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "2", "/", "3", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "22", "/", "3", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "117", "/", "35", ")", "*", "Delta", "*", "alphaB", "^", "2", "-", "12", "/", "7", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "113", "/", "35", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "-", "23", "/", "35", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "(", "24", "/", "7", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "262", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "24", "/", "7", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "^", "2", "-", "22", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "776", "/", "105", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "+", "(", "14", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "46", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "-", "12", "/", "7", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "+", "(", "113", "/", "35", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "-", "23", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "48", "/", "7", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "58", "/", "15", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "58", "/", "15", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "368", "/", "21", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "(", "26", "/", "15", ")", "*", "alphaA", "^", "2", "+", "(", "26", "/", "15", ")", "*", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "(", "26", "/", "15", ")", "*", "alphaB", "^", "2", "+", "(", "26", "/", "15", ")", "*", "betaB", ")", "-", "124", "/", "15", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "12", "/", "7", "*", "alphaA", "^", "2", "*", "nu", "^", "2", "-", "8", "/", "3", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "34", "/", "5", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "157", "/", "105", ")", "*", "alphaA", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "(", "-", "106", "/", "15", "*", "alphaB", "^", "2", "-", "106", "/", "15", "*", "betaB", ")", "+", "(", "4", "/", "3", ")", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "1", "/", "105", ")", "*", "alphaA", "^", "2", "-", "24", "/", "7", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "22", "/", "15", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "776", "/", "105", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "14", "/", "15", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "46", "/", "35", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "24", "/", "7", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "-", "16", "/", "3", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "46", "/", "5", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "46", "/", "5", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2138", "/", "105", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "2", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "56", "/", "15", ")", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "56", "/", "15", ")", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "404", "/", "15", "*", "alphaA", "*", "alphaB", "-", "12", "/", "7", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "8", "/", "3", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "34", "/", "5", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "157", "/", "105", ")", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaB", "^", "2", "*", "(", "-", "106", "/", "15", "*", "alphaA", "^", "2", "-", "106", "/", "15", "*", "betaA", ")", "+", "(", "4", "/", "3", ")", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "1", "/", "105", ")", "*", "alphaB", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"FS", "[", "2", ",", "0", ",", "0", ",", "2", "]", "=", "-", "19", "/", "35", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "-", "3", "/", "7", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "7", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "283", "/", "35", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "+", "(", "3", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "114", "/", "35", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "19", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "3", "/", "7", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "7", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "7", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "2", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "2", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "7", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "264", "/", "35", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "+", "(", "1", "/", "2", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "43", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "327", "/", "70", ")", "*", "Delta", "*", "alphaA", "^", "2", "+", "7", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "283", "/", "35", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "-", "3", "/", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "114", "/", "35", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "-", "7", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "7", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "9", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "9", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "7", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "264", "/", "35", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "-", "1", "/", "2", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "43", "/", "5", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "327", "/", "70", "*", "Delta", "*", "alphaB", "^", "2", "+", "(", "23", "/", "35", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "81", "/", "35", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "3", "/", "7", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "46", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "22", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "4", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "46", "/", "35", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "^", "2", "+", "(", "19", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "31", "/", "7", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "7", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "44", "/", "35", ")", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "23", "/", "35", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "-", "81", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "3", "/", "7", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "92", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "5", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "5", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "26", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "2", "*", "alphaA", "^", "2", "-", "2", "*", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "2", "*", "alphaB", "^", "2", "-", "2", "*", "betaB", ")", "+", "(", "34", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "23", "/", "35", ")", "*", "alphaA", "^", "2", "*", "nu", "^", "2", "+", "5", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "69", "/", "5", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "101", "/", "35", ")", "*", "alphaA", "^", "2", "*", "nu", "-", "5", "/", "2", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "alphaA", "^", "2", "*", "(", "(", "33", "/", "5", ")", "*", "alphaB", "^", "2", "+", "(", "33", "/", "5", ")", "*", "betaB", ")", "+", "(", "163", "/", "70", ")", "*", "alphaA", "^", "2", "+", "(", "46", "/", "35", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "19", "/", "5", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "31", "/", "7", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "-", "7", "/", "5", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "44", "/", "35", ")", "*", "alphaA", "*", "alphaB", "^", "3", "-", "46", "/", "35", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "+", "10", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "15", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "15", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "158", "/", "5", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "4", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "3", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "3", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "138", "/", "5", ")", "*", "alphaA", "*", "alphaB", "+", "(", "23", "/", "35", ")", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "5", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "69", "/", "5", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "101", "/", "35", ")", "*", "alphaB", "^", "2", "*", "nu", "-", "5", "/", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "alphaB", "^", "2", "*", "(", "(", "33", "/", "5", ")", "*", "alphaA", "^", "2", "+", "(", "33", "/", "5", ")", "*", "betaA", ")", "+", "(", "163", "/", "70", ")", "*", "alphaB", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell["Half-integer CM and instantaneous-flux contributions", "Section"],

Cell["CommonPositionShiftVelocityCoefficient and ScalarDipoleCMVelocityCoefficient multiply the relative velocity vector in the common CM position shift and scalar dipole correction. They already include c^-3. TensorFluxHalf and ScalarFluxHalf are full additional powers, including all prefactors, and must not be multiplied by the integer-PN flux prefactors. The tensor term includes the nonlinear propagation relation imported from Bernard, Blanchet and Trestini; it is not independently derived here. Tail integrals, including their constant kernel terms, are excluded.", "Text"],

Cell[BoxData[RowBox[{"CommonPositionShiftVelocityCoefficient", "=", "(", "1", "/", "3", ")", "*", "G", "*", "mu", "*", "(", "alphaA", "-", "alphaB", ")", "*", "(", "alphaA", "*", "mA", "+", "alphaB", "*", "mB", ")", "/", "(", "c", "^", "3", "*", "m", ")", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"ScalarDipoleCMVelocityCoefficient", "=", "(", "1", "/", "3", ")", "*", "G", "*", "mu", "*", "(", "alphaA", "-", "alphaB", ")", "*", "(", "alphaA", "*", "mA", "+", "alphaB", "*", "mB", ")", "^", "2", "/", "(", "c", "^", "3", "*", "m", ")", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"TensorFluxHalf", "=", "(", "8", "/", "45", ")", "*", "G", "^", "4", "*", "m", "^", "5", "*", "nu", "^", "2", "*", "rdot", "*", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", "*", "(", "G", "*", "m", "*", "(", "alphaA", "*", "alphaB", "+", "1", ")", "*", "(", "alphaA", "*", "alphaB", "+", "3", "*", "nu", "*", "(", "alphaA", "-", "alphaB", ")", "^", "2", ")", "/", "r", "+", "alphaA", "*", "alphaB", "*", "(", "-", "33", "*", "rdot", "^", "2", "+", "35", "*", "v2", ")", ")", "/", "(", "c", "^", "8", "*", "r", "^", "5", ")", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"ScalarFluxHalf", "=", "-", "4", "/", "9", "*", "G", "^", "4", "*", "m", "^", "4", "*", "nu", "^", "2", "*", "rdot", "*", "(", "alphaA", "-", "alphaB", ")", "^", "2", "*", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", "*", "(", "alphaA", "^", "2", "*", "mA", "+", "alphaB", "^", "2", "*", "mB", ")", "/", "(", "c", "^", "6", "*", "r", "^", "5", ")", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell["B.6 - Circular-orbit coefficients", "Section"],

Cell["K1, K2 enter Omega^2=G_AB*m/r^3*(1+K1*gamma+K2*gamma^2), with gamma=G_AB*m/(r*c^2). fT[n], fS[n] enter the circular instantaneous powers: c^5*nu^2*x^5/[G*(1+alphaA*alphaB)^2] * (fT[0]+fT[1]*x+fT[2]*x^2), and c^5*nu^2*x^4/[G*(1+alphaA*alphaB)^2] * (fS[0]+fS[1]*x+fS[2]*x^2). Here x=(G_AB*m*Omega/c^3)^(2/3), G_AB=G*(1+alphaA*alphaB). These expressions exclude tails. No division by the leading scalar dipole factor is made.", "Text"],

Cell[BoxData[RowBox[{"K1", "=", "-", "1", "/", "2", "*", "(", "Delta", "*", "alphaA", "^", "2", "*", "betaB", "-", "Delta", "*", "alphaB", "^", "2", "*", "betaA", "-", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "alphaA", "^", "2", "*", "betaB", "-", "4", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "8", "*", "alphaA", "*", "alphaB", "+", "alphaB", "^", "2", "*", "betaA", "-", "2", "*", "nu", "+", "6", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"K2", "=", "-", "1", "/", "4", "*", "(", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "betaB", "*", "nu", "-", "4", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "betaB", "-", "2", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "-", "Delta", "*", "alphaA", "^", "3", "*", "betaPB", "+", "5", "*", "Delta", "*", "alphaA", "^", "2", "*", "betaB", "*", "nu", "-", "8", "*", "Delta", "*", "alphaA", "^", "2", "*", "betaB", "-", "2", "*", "Delta", "*", "alphaA", "^", "2", "-", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "betaA", "*", "nu", "+", "4", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "betaA", "+", "2", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "+", "Delta", "*", "alphaB", "^", "3", "*", "betaPA", "-", "5", "*", "Delta", "*", "alphaB", "^", "2", "*", "betaA", "*", "nu", "+", "8", "*", "Delta", "*", "alphaB", "^", "2", "*", "betaA", "+", "2", "*", "Delta", "*", "alphaB", "^", "2", "-", "4", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "7", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "4", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "alphaA", "^", "3", "*", "alphaB", "*", "betaB", "*", "nu", "-", "4", "*", "alphaA", "^", "3", "*", "alphaB", "*", "betaB", "+", "4", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "2", "*", "alphaA", "^", "3", "*", "alphaB", "+", "2", "*", "alphaA", "^", "3", "*", "betaPB", "*", "nu", "-", "alphaA", "^", "3", "*", "betaPB", "-", "12", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "12", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "alphaA", "^", "2", "*", "betaB", "*", "nu", "-", "8", "*", "alphaA", "^", "2", "*", "betaB", "+", "4", "*", "alphaA", "^", "2", "*", "nu", "-", "2", "*", "alphaA", "^", "2", "-", "alphaA", "*", "alphaB", "^", "3", "*", "betaA", "*", "nu", "-", "4", "*", "alphaA", "*", "alphaB", "^", "3", "*", "betaA", "+", "4", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "-", "2", "*", "alphaA", "*", "alphaB", "^", "3", "-", "12", "*", "alphaA", "*", "alphaB", "*", "betaA", "*", "betaB", "*", "nu", "-", "12", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "-", "83", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "8", "*", "alphaA", "*", "alphaB", "+", "2", "*", "alphaB", "^", "3", "*", "betaPA", "*", "nu", "-", "alphaB", "^", "3", "*", "betaPA", "-", "alphaB", "^", "2", "*", "betaA", "*", "nu", "-", "8", "*", "alphaB", "^", "2", "*", "betaA", "+", "4", "*", "alphaB", "^", "2", "*", "nu", "-", "2", "*", "alphaB", "^", "2", "-", "4", "*", "nu", "^", "2", "-", "41", "*", "nu", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "3", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"fT", "[", "0", "]", "=", "(", "(", "32", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "64", "/", "5", ")", "*", "alphaA", "*", "alphaB", "+", "32", "/", "5", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"fT", "[", "1", "]", "=", "(", "-", "568", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "226", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "1136", "/", "35", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "1796", "/", "105", ")", "*", "alphaA", "*", "alphaB", "-", "568", "/", "35", "*", "nu", "+", "314", "/", "21", "+", "(", "-", "32", "/", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "32", "/", "5", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "32", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "32", "/", "5", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "64", "/", "21", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "64", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "32", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "64", "/", "7", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "2304", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "alphaA", "^", "2", "*", "(", "-", "32", "/", "5", "*", "alphaB", "^", "2", "-", "32", "/", "5", "*", "betaB", ")", "-", "32", "/", "5", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "64", "/", "7", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "4096", "/", "35", "*", "alphaA", "*", "alphaB", "+", "alphaB", "^", "2", "*", "(", "-", "32", "/", "5", "*", "alphaA", "^", "2", "-", "32", "/", "5", "*", "betaA", ")", "+", "(", "64", "/", "21", ")", "*", "nu", "-", "1088", "/", "21", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "+", "(", "1", "/", "3", ")", "*", "(", "(", "32", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "64", "/", "5", ")", "*", "alphaA", "*", "alphaB", "+", "32", "/", "5", ")", "*", "(", "Delta", "*", "alphaA", "^", "2", "*", "betaB", "-", "Delta", "*", "alphaB", "^", "2", "*", "betaA", "-", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "alphaA", "^", "2", "*", "betaB", "-", "4", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "8", "*", "alphaA", "*", "alphaB", "+", "alphaB", "^", "2", "*", "betaA", "-", "2", "*", "nu", "+", "6", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", "+", "(", "-", "128", "/", "105", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "32", "/", "105", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "-", "512", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "128", "/", "105", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "256", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "64", "/", "35", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "512", "/", "105", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "128", "/", "105", ")", "*", "alphaA", "*", "alphaB", "-", "128", "/", "105", "*", "nu", "+", "32", "/", "105", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"fT", "[", "2", "]", "=", "(", "(", "3544", "/", "63", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "6436", "/", "315", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "8", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "7088", "/", "63", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "-", "28424", "/", "315", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "584", "/", "35", ")", "*", "alphaA", "*", "alphaB", "+", "(", "3544", "/", "63", ")", "*", "nu", "^", "2", "-", "21988", "/", "315", "*", "nu", "+", "(", "(", "1", "/", "6", ")", "*", "(", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "betaB", "*", "nu", "-", "4", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "betaB", "-", "2", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "-", "Delta", "*", "alphaA", "^", "3", "*", "betaPB", "+", "5", "*", "Delta", "*", "alphaA", "^", "2", "*", "betaB", "*", "nu", "-", "8", "*", "Delta", "*", "alphaA", "^", "2", "*", "betaB", "-", "2", "*", "Delta", "*", "alphaA", "^", "2", "-", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "betaA", "*", "nu", "+", "4", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "betaA", "+", "2", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "+", "Delta", "*", "alphaB", "^", "3", "*", "betaPA", "-", "5", "*", "Delta", "*", "alphaB", "^", "2", "*", "betaA", "*", "nu", "+", "8", "*", "Delta", "*", "alphaB", "^", "2", "*", "betaA", "+", "2", "*", "Delta", "*", "alphaB", "^", "2", "-", "4", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "7", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "4", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "alphaA", "^", "3", "*", "alphaB", "*", "betaB", "*", "nu", "-", "4", "*", "alphaA", "^", "3", "*", "alphaB", "*", "betaB", "+", "4", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "2", "*", "alphaA", "^", "3", "*", "alphaB", "+", "2", "*", "alphaA", "^", "3", "*", "betaPB", "*", "nu", "-", "alphaA", "^", "3", "*", "betaPB", "-", "12", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "12", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "alphaA", "^", "2", "*", "betaB", "*", "nu", "-", "8", "*", "alphaA", "^", "2", "*", "betaB", "+", "4", "*", "alphaA", "^", "2", "*", "nu", "-", "2", "*", "alphaA", "^", "2", "-", "alphaA", "*", "alphaB", "^", "3", "*", "betaA", "*", "nu", "-", "4", "*", "alphaA", "*", "alphaB", "^", "3", "*", "betaA", "+", "4", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "-", "2", "*", "alphaA", "*", "alphaB", "^", "3", "-", "12", "*", "alphaA", "*", "alphaB", "*", "betaA", "*", "betaB", "*", "nu", "-", "12", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "-", "83", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "8", "*", "alphaA", "*", "alphaB", "+", "2", "*", "alphaB", "^", "3", "*", "betaPA", "*", "nu", "-", "alphaB", "^", "3", "*", "betaPA", "-", "alphaB", "^", "2", "*", "betaA", "*", "nu", "-", "8", "*", "alphaB", "^", "2", "*", "betaA", "+", "4", "*", "alphaB", "^", "2", "*", "nu", "-", "2", "*", "alphaB", "^", "2", "-", "4", "*", "nu", "^", "2", "-", "41", "*", "nu", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "3", "+", "(", "7", "/", "36", ")", "*", "(", "Delta", "*", "alphaA", "^", "2", "*", "betaB", "-", "Delta", "*", "alphaB", "^", "2", "*", "betaA", "-", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "alphaA", "^", "2", "*", "betaB", "-", "4", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "8", "*", "alphaA", "*", "alphaB", "+", "alphaB", "^", "2", "*", "betaA", "-", "2", "*", "nu", "+", "6", ")", "^", "2", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "4", ")", "*", "(", "(", "32", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "64", "/", "5", ")", "*", "alphaA", "*", "alphaB", "+", "32", "/", "5", ")", "+", "752", "/", "35", "+", "(", "(", "1616", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "356", "/", "105", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1616", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1028", "/", "105", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1616", "/", "105", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "356", "/", "105", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1616", "/", "105", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1028", "/", "105", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1592", "/", "45", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "472", "/", "45", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "536", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "1616", "/", "105", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "356", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1592", "/", "15", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "3880", "/", "21", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "10952", "/", "105", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "1616", "/", "105", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "alphaA", "^", "2", "*", "(", "-", "1028", "/", "105", "*", "alphaB", "^", "2", "-", "1028", "/", "105", "*", "betaB", ")", "+", "(", "1616", "/", "105", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "356", "/", "105", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1592", "/", "15", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "+", "(", "32264", "/", "105", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "7872", "/", "35", "*", "alphaA", "*", "alphaB", "+", "(", "1616", "/", "105", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "alphaB", "^", "2", "*", "(", "-", "1028", "/", "105", "*", "alphaA", "^", "2", "-", "1028", "/", "105", "*", "betaA", ")", "-", "1592", "/", "45", "*", "nu", "^", "2", "+", "(", "41896", "/", "315", ")", "*", "nu", "-", "3952", "/", "35", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "+", "(", "1", "/", "2", ")", "*", "(", "(", "-", "32", "/", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "32", "/", "5", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "32", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "32", "/", "5", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "64", "/", "21", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "64", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "32", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "64", "/", "7", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "2304", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "alphaA", "^", "2", "*", "(", "-", "32", "/", "5", "*", "alphaB", "^", "2", "-", "32", "/", "5", "*", "betaB", ")", "-", "32", "/", "5", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "64", "/", "7", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "4096", "/", "35", "*", "alphaA", "*", "alphaB", "+", "alphaB", "^", "2", "*", "(", "-", "32", "/", "5", "*", "alphaA", "^", "2", "-", "32", "/", "5", "*", "betaA", ")", "+", "(", "64", "/", "21", ")", "*", "nu", "-", "1088", "/", "21", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "+", "(", "-", "256", "/", "105", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "64", "/", "105", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "-", "1024", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "256", "/", "105", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "512", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "128", "/", "35", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "1024", "/", "105", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "256", "/", "105", ")", "*", "alphaA", "*", "alphaB", "-", "256", "/", "105", "*", "nu", "+", "64", "/", "105", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", ")", "*", "(", "Delta", "*", "alphaA", "^", "2", "*", "betaB", "-", "Delta", "*", "alphaB", "^", "2", "*", "betaA", "-", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "alphaA", "^", "2", "*", "betaB", "-", "4", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "8", "*", "alphaA", "*", "alphaB", "+", "alphaB", "^", "2", "*", "betaA", "-", "2", "*", "nu", "+", "6", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", "+", "(", "-", "24", "/", "7", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "218", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "64", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "(", "16", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "16", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "48", "/", "7", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1364", "/", "21", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "128", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "16", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "24", "/", "7", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "218", "/", "105", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "64", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "24", "/", "7", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1186", "/", "21", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "64", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "-", "16", "/", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "48", "/", "7", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1364", "/", "21", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "128", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "-", "16", "/", "5", "*", "Delta", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "16", "/", "5", "*", "Delta", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "24", "/", "7", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1186", "/", "21", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "64", "/", "15", "*", "Delta", "*", "alphaB", "^", "2", "+", "(", "416", "/", "135", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "+", "(", "3064", "/", "315", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "-", "386", "/", "567", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "+", "(", "104", "/", "35", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "64", "/", "5", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "(", "218", "/", "105", ")", "*", "alphaB", "^", "2", "+", "(", "218", "/", "105", ")", "*", "betaB", ")", "+", "(", "64", "/", "15", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "32", "/", "5", "*", "alphaA", "^", "4", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "16", "/", "5", ")", "*", "alphaA", "^", "4", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "32", "/", "5", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "16", "/", "5", ")", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "1664", "/", "135", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "41344", "/", "315", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "17728", "/", "2835", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "176", "/", "7", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "128", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "+", "(", "1364", "/", "21", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "128", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "-", "32", "/", "5", "*", "alphaA", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "3", "*", "(", "(", "16", "/", "5", ")", "*", "alphaB", "^", "3", "+", "(", "48", "/", "5", ")", "*", "alphaB", "*", "betaB", "+", "(", "16", "/", "5", ")", "*", "betaPB", ")", "+", "(", "104", "/", "35", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "64", "/", "5", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "(", "218", "/", "105", ")", "*", "alphaA", "^", "2", "+", "(", "218", "/", "105", ")", "*", "betaA", ")", "+", "(", "64", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "832", "/", "45", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "256", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "31904", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "256384", "/", "945", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "776", "/", "35", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "64", "/", "5", "*", "alphaA", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "(", "(", "1186", "/", "21", ")", "*", "alphaB", "^", "2", "+", "(", "1186", "/", "21", ")", "*", "betaB", ")", "+", "(", "64", "/", "15", ")", "*", "alphaA", "^", "2", "-", "32", "/", "5", "*", "alphaA", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "16", "/", "5", ")", "*", "alphaA", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "176", "/", "7", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "128", "/", "5", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "1364", "/", "21", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "128", "/", "15", ")", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "1664", "/", "135", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "+", "(", "192", "/", "5", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "75616", "/", "315", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "1257176", "/", "2835", ")", "*", "alphaA", "*", "alphaB", "-", "32", "/", "5", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "16", "/", "5", ")", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "32", "/", "5", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaB", "^", "3", "*", "(", "(", "16", "/", "5", ")", "*", "alphaA", "^", "3", "+", "(", "48", "/", "5", ")", "*", "alphaA", "*", "betaA", "+", "(", "16", "/", "5", ")", "*", "betaPA", ")", "+", "(", "776", "/", "35", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "64", "/", "5", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaB", "^", "2", "*", "(", "(", "1186", "/", "21", ")", "*", "alphaA", "^", "2", "+", "(", "1186", "/", "21", ")", "*", "betaA", ")", "+", "(", "64", "/", "15", ")", "*", "alphaB", "^", "2", "+", "(", "416", "/", "135", ")", "*", "nu", "^", "2", "+", "(", "18184", "/", "315", ")", "*", "nu", "+", "98074", "/", "567", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", "+", "(", "(", "32", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "8", "/", "15", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "32", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "8", "/", "5", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "32", "/", "15", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "8", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "32", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "8", "/", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "32", "/", "5", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "8", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "32", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "8", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "32", "/", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "8", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "32", "/", "15", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "8", "/", "15", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "128", "/", "135", "*", "alphaA", "^", "5", "*", "alphaB", "^", "5", "*", "nu", "^", "2", "-", "32", "/", "21", "*", "alphaA", "^", "5", "*", "alphaB", "^", "5", "*", "nu", "+", "(", "416", "/", "945", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "5", "+", "(", "32", "/", "15", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "(", "-", "8", "/", "15", "*", "alphaB", "^", "2", "-", "8", "/", "15", "*", "betaB", ")", "-", "128", "/", "27", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "+", "(", "544", "/", "35", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "-", "3392", "/", "945", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "+", "(", "32", "/", "5", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "-", "8", "/", "5", "*", "alphaB", "^", "2", "-", "8", "/", "5", "*", "betaB", ")", "+", "(", "32", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "(", "-", "8", "/", "15", "*", "alphaA", "^", "2", "-", "8", "/", "15", "*", "betaA", ")", "-", "256", "/", "27", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "512", "/", "7", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "3344", "/", "189", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "32", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "8", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "32", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "-", "8", "/", "5", "*", "alphaA", "^", "2", "-", "8", "/", "5", "*", "betaA", ")", "-", "256", "/", "27", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "1664", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "3664", "/", "135", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "32", "/", "15", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "alphaA", "^", "2", "*", "(", "-", "8", "/", "15", "*", "alphaB", "^", "2", "-", "8", "/", "15", "*", "betaB", ")", "+", "(", "32", "/", "5", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "8", "/", "5", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "128", "/", "27", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "+", "(", "2528", "/", "35", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "16784", "/", "945", "*", "alphaA", "*", "alphaB", "+", "(", "32", "/", "15", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "alphaB", "^", "2", "*", "(", "-", "8", "/", "15", "*", "alphaA", "^", "2", "-", "8", "/", "15", "*", "betaA", ")", "-", "128", "/", "135", "*", "nu", "^", "2", "+", "(", "608", "/", "35", ")", "*", "nu", "-", "4048", "/", "945", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "3", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"fS", "[", "0", "]", "=", "(", "(", "1", "/", "3", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "2", "/", "3", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "4", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "-", "2", "/", "3", "*", "alphaA", "*", "alphaB", "+", "(", "1", "/", "3", ")", "*", "alphaB", "^", "2", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"fS", "[", "1", "]", "=", "(", "-", "1", "/", "15", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "1", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "4", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "4", "/", "15", "*", "Delta", "*", "alphaB", "^", "2", "-", "2", "/", "15", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "1", "/", "15", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "(", "4", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "14", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "4", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "17", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "-", "2", "/", "15", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "1", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "8", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "3", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "3", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "betaB", ")", "-", "2", "/", "15", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "2", "/", "15", "*", "alphaA", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "(", "(", "1", "/", "3", ")", "*", "alphaB", "^", "2", "+", "(", "1", "/", "3", ")", "*", "betaB", ")", "+", "(", "16", "/", "15", ")", "*", "alphaA", "^", "2", "-", "4", "/", "15", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "1", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "17", "/", "15", ")", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "4", "/", "15", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "1", "/", "3", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "16", "/", "15", "*", "alphaA", "*", "alphaB", "-", "2", "/", "15", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaB", "^", "2", "*", "(", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "+", "(", "1", "/", "3", ")", "*", "betaA", ")", "+", "(", "16", "/", "15", ")", "*", "alphaB", "^", "2", "+", "(", "-", "4", "/", "15", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "5", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "4", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "-", "2", "/", "3", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "4", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "2", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "4", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "4", "/", "15", ")", "*", "Delta", "*", "alphaB", "^", "2", "+", "(", "2", "/", "15", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "4", "/", "15", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "-", "1", "/", "3", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "15", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "-", "8", "/", "15", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "+", "(", "2", "/", "5", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "(", "2", "/", "3", ")", "*", "alphaB", "^", "2", "+", "(", "2", "/", "3", ")", "*", "betaB", ")", "-", "16", "/", "5", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "alphaA", "^", "4", "*", "(", "-", "1", "/", "3", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "betaB", ")", "+", "(", "2", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "+", "(", "4", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "-", "4", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "-", "1", "/", "3", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "betaA", ")", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "-", "1", "/", "3", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "betaB", ")", "+", "(", "32", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "2", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "98", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "2", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "(", "2", "/", "3", ")", "*", "alphaA", "^", "2", "+", "(", "2", "/", "3", ")", "*", "betaA", ")", "-", "16", "/", "5", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "4", "/", "5", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "3", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "3", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "betaB", ")", "+", "(", "196", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "2", "/", "15", ")", "*", "alphaA", "^", "2", "*", "nu", "-", "46", "/", "15", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2", "/", "5", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "98", "/", "15", "*", "alphaA", "*", "alphaB", "^", "3", "-", "4", "/", "15", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "92", "/", "15", ")", "*", "alphaA", "*", "alphaB", "+", "alphaB", "^", "4", "*", "(", "-", "1", "/", "3", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "betaA", ")", "+", "(", "2", "/", "15", ")", "*", "alphaB", "^", "2", "*", "nu", "-", "46", "/", "15", "*", "alphaB", "^", "2", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "+", "(", "2", "/", "3", ")", "*", "(", "(", "1", "/", "3", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "2", "/", "3", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "4", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "-", "2", "/", "3", "*", "alphaA", "*", "alphaB", "+", "(", "1", "/", "3", ")", "*", "alphaB", "^", "2", ")", "*", "(", "Delta", "*", "alphaA", "^", "2", "*", "betaB", "-", "Delta", "*", "alphaB", "^", "2", "*", "betaA", "-", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "alphaA", "^", "2", "*", "betaB", "-", "4", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "8", "*", "alphaA", "*", "alphaB", "+", "alphaB", "^", "2", "*", "betaA", "-", "2", "*", "nu", "+", "6", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False],

Cell[BoxData[RowBox[{"fS", "[", "2", "]", "=", "(", "(", "6", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "-", "16", "/", "105", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "14", "/", "15", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "62", "/", "105", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "1", "/", "15", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "88", "/", "105", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "-", "6", "/", "35", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "16", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "14", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "14", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "4", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "4", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "14", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "16", "/", "21", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "3", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "13", "/", "70", "*", "Delta", "*", "alphaA", "^", "2", "+", "(", "14", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "62", "/", "105", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "1", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "88", "/", "105", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "-", "14", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "14", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "3", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "3", "/", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "14", "/", "15", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "16", "/", "21", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "-", "1", "/", "6", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "3", "/", "5", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "13", "/", "70", ")", "*", "Delta", "*", "alphaB", "^", "2", "-", "1", "/", "35", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "10", "/", "21", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "16", "/", "105", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "(", "2", "/", "35", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "148", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "2", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "2", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "^", "2", "-", "11", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "73", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "1", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "6", "/", "35", ")", "*", "alphaA", "^", "3", "*", "alphaB", "-", "1", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "-", "10", "/", "21", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "16", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "4", "/", "35", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "7", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "7", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "38", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "4", "/", "15", "*", "alphaA", "^", "2", "-", "4", "/", "15", "*", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "4", "/", "15", "*", "alphaB", "^", "2", "-", "4", "/", "15", "*", "betaB", ")", "+", "(", "178", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "1", "/", "35", "*", "alphaA", "^", "2", "*", "nu", "^", "2", "-", "1", "/", "3", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "7", "/", "5", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "68", "/", "35", "*", "alphaA", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "(", "(", "3", "/", "5", ")", "*", "alphaB", "^", "2", "+", "(", "3", "/", "5", ")", "*", "betaB", ")", "+", "(", "1", "/", "6", ")", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "179", "/", "210", ")", "*", "alphaA", "^", "2", "-", "2", "/", "35", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "11", "/", "15", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "73", "/", "35", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "-", "1", "/", "15", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "6", "/", "35", ")", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "2", "/", "35", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "-", "2", "/", "3", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "5", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "5", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "12", "/", "35", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "3", "/", "5", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "3", "/", "5", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "8", "/", "21", ")", "*", "alphaA", "*", "alphaB", "-", "1", "/", "35", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "1", "/", "3", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "7", "/", "5", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "68", "/", "35", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaB", "^", "2", "*", "(", "(", "3", "/", "5", ")", "*", "alphaA", "^", "2", "+", "(", "3", "/", "5", ")", "*", "betaA", ")", "+", "(", "1", "/", "6", ")", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "179", "/", "210", ")", "*", "alphaB", "^", "2", "+", "(", "(", "1", "/", "3", ")", "*", "(", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "betaB", "*", "nu", "-", "4", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "betaB", "-", "2", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "-", "Delta", "*", "alphaA", "^", "3", "*", "betaPB", "+", "5", "*", "Delta", "*", "alphaA", "^", "2", "*", "betaB", "*", "nu", "-", "8", "*", "Delta", "*", "alphaA", "^", "2", "*", "betaB", "-", "2", "*", "Delta", "*", "alphaA", "^", "2", "-", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "betaA", "*", "nu", "+", "4", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "betaA", "+", "2", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "+", "Delta", "*", "alphaB", "^", "3", "*", "betaPA", "-", "5", "*", "Delta", "*", "alphaB", "^", "2", "*", "betaA", "*", "nu", "+", "8", "*", "Delta", "*", "alphaB", "^", "2", "*", "betaA", "+", "2", "*", "Delta", "*", "alphaB", "^", "2", "-", "4", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "7", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "4", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "alphaA", "^", "3", "*", "alphaB", "*", "betaB", "*", "nu", "-", "4", "*", "alphaA", "^", "3", "*", "alphaB", "*", "betaB", "+", "4", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "2", "*", "alphaA", "^", "3", "*", "alphaB", "+", "2", "*", "alphaA", "^", "3", "*", "betaPB", "*", "nu", "-", "alphaA", "^", "3", "*", "betaPB", "-", "12", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "12", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "alphaA", "^", "2", "*", "betaB", "*", "nu", "-", "8", "*", "alphaA", "^", "2", "*", "betaB", "+", "4", "*", "alphaA", "^", "2", "*", "nu", "-", "2", "*", "alphaA", "^", "2", "-", "alphaA", "*", "alphaB", "^", "3", "*", "betaA", "*", "nu", "-", "4", "*", "alphaA", "*", "alphaB", "^", "3", "*", "betaA", "+", "4", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "-", "2", "*", "alphaA", "*", "alphaB", "^", "3", "-", "12", "*", "alphaA", "*", "alphaB", "*", "betaA", "*", "betaB", "*", "nu", "-", "12", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "-", "83", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "8", "*", "alphaA", "*", "alphaB", "+", "2", "*", "alphaB", "^", "3", "*", "betaPA", "*", "nu", "-", "alphaB", "^", "3", "*", "betaPA", "-", "alphaB", "^", "2", "*", "betaA", "*", "nu", "-", "8", "*", "alphaB", "^", "2", "*", "betaA", "+", "4", "*", "alphaB", "^", "2", "*", "nu", "-", "2", "*", "alphaB", "^", "2", "-", "4", "*", "nu", "^", "2", "-", "41", "*", "nu", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "3", "+", "(", "1", "/", "2", ")", "*", "(", "Delta", "*", "alphaA", "^", "2", "*", "betaB", "-", "Delta", "*", "alphaB", "^", "2", "*", "betaA", "-", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "alphaA", "^", "2", "*", "betaB", "-", "4", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "8", "*", "alphaA", "*", "alphaB", "+", "alphaB", "^", "2", "*", "betaA", "-", "2", "*", "nu", "+", "6", ")", "^", "2", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "4", ")", "*", "(", "(", "1", "/", "3", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "2", "/", "3", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "4", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "-", "2", "/", "3", "*", "alphaA", "*", "alphaB", "+", "(", "1", "/", "3", ")", "*", "alphaB", "^", "2", ")", "+", "(", "(", "1", "/", "21", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "-", "4", "/", "21", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "+", "(", "1", "/", "30", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "4", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "106", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "-", "19", "/", "15", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "206", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "1", "/", "30", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "5", "/", "6", "*", "Delta", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "21", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "+", "(", "4", "/", "21", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "+", "(", "5", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "5", "/", "6", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "5", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "197", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "10", "/", "3", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "241", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "3", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "4", "/", "5", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "106", "/", "105", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "19", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "206", "/", "105", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "17", "/", "10", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "17", "/", "10", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "61", "/", "30", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "61", "/", "30", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "13", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "32", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "-", "41", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "10", "/", "21", ")", "*", "Delta", "*", "alphaA", "^", "2", "-", "1", "/", "30", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "5", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "197", "/", "105", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "10", "/", "3", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "241", "/", "105", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "13", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "13", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "11", "/", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "11", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "30", "*", "Delta", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "5", "/", "6", ")", "*", "Delta", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "13", "/", "15", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "32", "/", "35", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "41", "/", "15", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "10", "/", "21", "*", "Delta", "*", "alphaB", "^", "2", "+", "(", "3", "/", "14", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "1", "/", "14", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "-", "13", "/", "42", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "-", "1", "/", "30", "*", "alphaA", "^", "5", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "6", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "3", "/", "7", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "-", "31", "/", "105", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "113", "/", "105", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "+", "(", "9", "/", "14", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "2", "/", "15", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "367", "/", "210", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "-", "19", "/", "15", "*", "alphaB", "^", "2", "-", "19", "/", "15", "*", "betaB", ")", "-", "587", "/", "210", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "4", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "1", "/", "3", "*", "alphaA", "^", "4", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "19", "/", "30", ")", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "alphaA", "^", "4", "*", "(", "-", "5", "/", "6", "*", "alphaB", "^", "2", "-", "5", "/", "6", "*", "betaB", ")", "-", "1", "/", "3", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "3", "/", "14", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "^", "2", "+", "(", "1", "/", "14", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "-", "13", "/", "42", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "-", "9", "/", "7", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "3", "/", "2", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "3", "/", "2", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "79", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "-", "1", "/", "6", "*", "alphaA", "^", "2", "-", "1", "/", "6", "*", "betaA", ")", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "-", "1", "/", "6", "*", "alphaB", "^", "2", "-", "1", "/", "6", "*", "betaB", ")", "-", "167", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "-", "2", "/", "3", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "(", "(", "1", "/", "3", ")", "*", "alphaB", "^", "3", "+", "alphaB", "*", "betaB", "+", "(", "1", "/", "3", ")", "*", "betaPB", ")", "+", "(", "9", "/", "14", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "^", "2", "+", "2", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "/", "3", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "107", "/", "42", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "10", "/", "3", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "709", "/", "70", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "3", "*", "(", "-", "1", "/", "3", "*", "alphaB", "^", "3", "-", "alphaB", "*", "betaB", "-", "1", "/", "3", "*", "betaPB", ")", "+", "(", "9", "/", "14", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "+", "(", "2", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "367", "/", "210", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "-", "19", "/", "15", "*", "alphaA", "^", "2", "-", "19", "/", "15", "*", "betaA", ")", "-", "587", "/", "210", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "2", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "(", "(", "1", "/", "3", ")", "*", "alphaA", "^", "3", "+", "alphaA", "*", "betaA", "+", "(", "1", "/", "3", ")", "*", "betaPA", ")", "-", "9", "/", "7", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "4", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "67", "/", "30", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "67", "/", "30", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "89", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "(", "61", "/", "30", ")", "*", "alphaA", "^", "2", "+", "(", "61", "/", "30", ")", "*", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "(", "61", "/", "30", ")", "*", "alphaB", "^", "2", "+", "(", "61", "/", "30", ")", "*", "betaB", ")", "+", "(", "31", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "-", "2", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "3", "/", "14", ")", "*", "alphaA", "^", "2", "*", "nu", "^", "2", "+", "(", "4", "/", "3", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "5", ")", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "61", "/", "70", ")", "*", "alphaA", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "(", "-", "41", "/", "15", "*", "alphaB", "^", "2", "-", "41", "/", "15", "*", "betaB", ")", "-", "93", "/", "14", "*", "alphaA", "^", "2", "-", "1", "/", "30", "*", "alphaA", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "6", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "1", "/", "3", "*", "alphaA", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "9", "/", "14", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "2", "/", "3", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "2", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "107", "/", "42", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "1", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "10", "/", "3", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "709", "/", "70", "*", "alphaA", "*", "alphaB", "^", "3", "-", "2", "/", "3", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "1", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "3", "/", "7", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "-", "8", "/", "3", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "7", "/", "5", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "7", "/", "5", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "137", "/", "105", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "11", "/", "5", ")", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "11", "/", "5", ")", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "29", "/", "7", ")", "*", "alphaA", "*", "alphaB", "+", "(", "2", "/", "3", ")", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "19", "/", "30", ")", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "alphaB", "^", "4", "*", "(", "-", "5", "/", "6", "*", "alphaA", "^", "2", "-", "5", "/", "6", "*", "betaA", ")", "-", "1", "/", "3", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "2", "/", "3", ")", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaB", "^", "3", "*", "(", "-", "1", "/", "3", "*", "alphaA", "^", "3", "-", "alphaA", "*", "betaA", "-", "1", "/", "3", "*", "betaPA", ")", "+", "(", "3", "/", "14", ")", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "(", "4", "/", "3", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "5", ")", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "61", "/", "70", ")", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaB", "^", "2", "*", "(", "-", "41", "/", "15", "*", "alphaA", "^", "2", "-", "41", "/", "15", "*", "betaA", ")", "-", "93", "/", "14", "*", "alphaB", "^", "2", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "-", "1", "/", "2", "*", "(", "Delta", "*", "alphaA", "^", "2", "*", "betaB", "-", "Delta", "*", "alphaB", "^", "2", "*", "betaA", "-", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "alphaA", "^", "2", "*", "betaB", "-", "4", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "8", "*", "alphaA", "*", "alphaB", "+", "alphaB", "^", "2", "*", "betaA", "-", "2", "*", "nu", "+", "6", ")", "*", "(", "(", "2", "/", "45", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "2", "/", "9", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "/", "15", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "-", "2", "/", "45", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "2", "/", "9", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2", "/", "9", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "/", "9", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "8", "/", "45", "*", "Delta", "*", "alphaA", "^", "2", "+", "(", "2", "/", "9", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "-", "2", "/", "9", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2", "/", "9", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2", "/", "9", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "8", "/", "45", ")", "*", "Delta", "*", "alphaB", "^", "2", "+", "(", "4", "/", "45", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "-", "2", "/", "45", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "8", "/", "45", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "-", "28", "/", "45", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "8", "/", "45", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "2", "/", "9", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "34", "/", "45", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "4", "/", "45", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "-", "2", "/", "45", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "16", "/", "45", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "-", "2", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "3", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "betaA", ")", "-", "2", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "3", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "betaB", ")", "+", "(", "4", "/", "45", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "4", "/", "45", ")", "*", "alphaA", "^", "2", "*", "nu", "-", "2", "/", "3", "*", "alphaA", "^", "2", "*", "(", "(", "1", "/", "3", ")", "*", "alphaB", "^", "2", "+", "(", "1", "/", "3", ")", "*", "betaB", ")", "-", "32", "/", "45", "*", "alphaA", "^", "2", "+", "(", "8", "/", "45", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "-", "2", "/", "9", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "34", "/", "45", "*", "alphaA", "*", "alphaB", "^", "3", "-", "8", "/", "45", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "2", "/", "9", ")", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2", "/", "9", ")", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "32", "/", "45", ")", "*", "alphaA", "*", "alphaB", "+", "(", "4", "/", "45", ")", "*", "alphaB", "^", "2", "*", "nu", "-", "2", "/", "3", "*", "alphaB", "^", "2", "*", "(", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "+", "(", "1", "/", "3", ")", "*", "betaA", ")", "-", "32", "/", "45", "*", "alphaB", "^", "2", "-", "5", "/", "3", "*", "(", "-", "4", "/", "15", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "5", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "4", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "-", "2", "/", "3", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "4", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "2", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "4", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "4", "/", "15", ")", "*", "Delta", "*", "alphaB", "^", "2", "+", "(", "2", "/", "15", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "4", "/", "15", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "-", "1", "/", "3", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "15", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "-", "8", "/", "15", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "+", "(", "2", "/", "5", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "(", "2", "/", "3", ")", "*", "alphaB", "^", "2", "+", "(", "2", "/", "3", ")", "*", "betaB", ")", "-", "16", "/", "5", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "+", "alphaA", "^", "4", "*", "(", "-", "1", "/", "3", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "betaB", ")", "+", "(", "2", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "+", "(", "4", "/", "15", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "-", "4", "/", "5", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "-", "1", "/", "3", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "betaA", ")", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "-", "1", "/", "3", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "betaB", ")", "+", "(", "32", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "2", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "98", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "2", "/", "5", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "(", "2", "/", "3", ")", "*", "alphaA", "^", "2", "+", "(", "2", "/", "3", ")", "*", "betaA", ")", "-", "16", "/", "5", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "-", "4", "/", "5", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "3", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "3", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "betaB", ")", "+", "(", "196", "/", "15", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "2", "/", "15", ")", "*", "alphaA", "^", "2", "*", "nu", "-", "46", "/", "15", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2", "/", "5", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "98", "/", "15", "*", "alphaA", "*", "alphaB", "^", "3", "-", "4", "/", "15", "*", "alphaA", "*", "alphaB", "*", "nu", "+", "(", "92", "/", "15", ")", "*", "alphaA", "*", "alphaB", "+", "alphaB", "^", "4", "*", "(", "-", "1", "/", "3", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "betaA", ")", "+", "(", "2", "/", "15", ")", "*", "alphaB", "^", "2", "*", "nu", "-", "46", "/", "15", "*", "alphaB", "^", "2", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", "+", "(", "-", "16", "/", "105", "*", "Delta", "*", "alphaA", "^", "6", "*", "alphaB", "^", "4", "*", "nu", "-", "34", "/", "105", "*", "Delta", "*", "alphaA", "^", "6", "*", "alphaB", "^", "4", "-", "1", "/", "10", "*", "Delta", "*", "alphaA", "^", "6", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "6", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "6", "*", "alphaB", "^", "2", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "6", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "6", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "1", "/", "15", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "92", "/", "105", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "5", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "151", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "1", "/", "5", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "25", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "alphaB", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "5", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "16", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "6", "*", "nu", "+", "(", "34", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "6", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "/", "5", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "12", "/", "7", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "27", "/", "5", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "130", "/", "21", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "1", "/", "10", "*", "Delta", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "11", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "4", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "^", "4", "+", "(", "1", "/", "15", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "92", "/", "105", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "-", "5", "/", "6", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "151", "/", "105", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "-", "3", "/", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "3", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "37", "/", "30", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "37", "/", "30", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "3", "/", "5", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "148", "/", "105", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "149", "/", "30", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "237", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "alphaB", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "3", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "1", "/", "10", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "6", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "6", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "6", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "2", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "12", "/", "7", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "27", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "130", "/", "21", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "7", "/", "10", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "7", "/", "10", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "13", "/", "10", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "13", "/", "10", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "^", "2", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "4", "/", "15", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "44", "/", "105", "*", "Delta", "*", "alphaA", "^", "2", "*", "nu", "+", "(", "3", "/", "5", ")", "*", "Delta", "*", "alphaA", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "82", "/", "35", ")", "*", "Delta", "*", "alphaA", "^", "2", "-", "1", "/", "6", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "6", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "1", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "1", "/", "3", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "25", "/", "6", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "2", "/", "3", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "5", "+", "(", "3", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "148", "/", "105", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "+", "(", "149", "/", "30", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "237", "/", "35", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "1", "/", "6", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "4", "/", "15", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "4", "/", "15", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "3", "/", "5", ")", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "3", "/", "5", "*", "Delta", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "6", "*", "Delta", "*", "alphaB", "^", "6", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "1", "/", "6", "*", "Delta", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "1", "/", "10", ")", "*", "Delta", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "11", "/", "3", "*", "Delta", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "1", "/", "3", "*", "Delta", "*", "alphaB", "^", "4", "-", "1", "/", "6", "*", "Delta", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "4", "/", "15", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "44", "/", "105", ")", "*", "Delta", "*", "alphaB", "^", "2", "*", "nu", "-", "3", "/", "5", "*", "Delta", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "82", "/", "35", "*", "Delta", "*", "alphaB", "^", "2", "-", "11", "/", "210", "*", "alphaA", "^", "6", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "-", "29", "/", "35", "*", "alphaA", "^", "6", "*", "alphaB", "^", "4", "*", "nu", "+", "(", "103", "/", "210", ")", "*", "alphaA", "^", "6", "*", "alphaB", "^", "4", "-", "47", "/", "30", "*", "alphaA", "^", "6", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "/", "3", "*", "alphaA", "^", "6", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "6", "*", "alphaB", "^", "2", "*", "(", "(", "1", "/", "6", ")", "*", "alphaB", "^", "2", "+", "(", "1", "/", "6", ")", "*", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "6", "*", "alphaB", "^", "2", "-", "1", "/", "3", "*", "alphaA", "^", "6", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "(", "1", "/", "6", ")", "*", "alphaA", "^", "6", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "1", "/", "3", "*", "alphaA", "^", "6", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "1", "/", "6", ")", "*", "alphaA", "^", "6", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "11", "/", "105", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "5", "*", "nu", "^", "2", "+", "(", "46", "/", "105", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "5", "*", "nu", "-", "71", "/", "105", "*", "alphaA", "^", "5", "*", "alphaB", "^", "5", "-", "22", "/", "105", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "4", "/", "15", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "814", "/", "105", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "nu", "+", "alphaA", "^", "5", "*", "alphaB", "^", "3", "*", "(", "(", "5", "/", "6", ")", "*", "alphaB", "^", "2", "+", "(", "5", "/", "6", ")", "*", "betaB", ")", "-", "97", "/", "35", "*", "alphaA", "^", "5", "*", "alphaB", "^", "3", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "5", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "5", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "6", "*", "alphaB", "^", "3", "-", "1", "/", "2", "*", "alphaB", "*", "betaB", "-", "1", "/", "6", "*", "betaPB", ")", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "5", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "32", "/", "15", "*", "alphaA", "^", "5", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "4", "/", "3", "*", "alphaA", "^", "5", "*", "alphaB", "*", "nu", "-", "1", "/", "3", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "25", "/", "6", ")", "*", "alphaA", "^", "5", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "5", "*", "alphaB", "-", "1", "/", "3", "*", "alphaA", "^", "5", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "5", "*", "(", "(", "1", "/", "6", ")", "*", "alphaB", "^", "3", "+", "(", "1", "/", "2", ")", "*", "alphaB", "*", "betaB", "+", "(", "1", "/", "6", ")", "*", "betaPB", ")", "-", "11", "/", "210", "*", "alphaA", "^", "4", "*", "alphaB", "^", "6", "*", "nu", "^", "2", "-", "29", "/", "35", "*", "alphaA", "^", "4", "*", "alphaB", "^", "6", "*", "nu", "+", "(", "103", "/", "210", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "6", "+", "(", "44", "/", "105", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "+", "(", "11", "/", "6", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "11", "/", "6", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "400", "/", "21", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "nu", "+", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "(", "-", "alphaA", "^", "2", "-", "betaA", ")", "+", "alphaA", "^", "4", "*", "alphaB", "^", "4", "*", "(", "-", "alphaB", "^", "2", "-", "betaB", ")", "+", "(", "128", "/", "21", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "4", "-", "11", "/", "35", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "+", "2", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1", "/", "3", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "-", "8", "/", "3", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "541", "/", "21", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "-", "27", "/", "5", "*", "alphaB", "^", "2", "-", "27", "/", "5", "*", "betaB", ")", "+", "(", "1", "/", "6", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "^", "2", "+", "(", "241", "/", "21", ")", "*", "alphaA", "^", "4", "*", "alphaB", "^", "2", "-", "17", "/", "30", "*", "alphaA", "^", "4", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "/", "3", "*", "alphaA", "^", "4", "*", "nu", "+", "alphaA", "^", "4", "*", "(", "(", "11", "/", "3", ")", "*", "alphaB", "^", "2", "+", "(", "11", "/", "3", ")", "*", "betaB", ")", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "4", "-", "22", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "^", "2", "-", "4", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "814", "/", "105", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "nu", "+", "alphaA", "^", "3", "*", "alphaB", "^", "5", "*", "(", "(", "5", "/", "6", ")", "*", "alphaA", "^", "2", "+", "(", "5", "/", "6", ")", "*", "betaA", ")", "-", "97", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "^", "5", "+", "(", "22", "/", "35", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "-", "4", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "24", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "24", "/", "5", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1966", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "nu", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "(", "37", "/", "30", ")", "*", "alphaA", "^", "2", "+", "(", "37", "/", "30", ")", "*", "betaA", ")", "+", "alphaA", "^", "3", "*", "alphaB", "^", "3", "*", "(", "(", "37", "/", "30", ")", "*", "alphaB", "^", "2", "+", "(", "37", "/", "30", ")", "*", "betaB", ")", "-", "786", "/", "35", "*", "alphaA", "^", "3", "*", "alphaB", "^", "3", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "3", "*", "alphaB", "^", "2", "*", "(", "-", "1", "/", "6", "*", "alphaB", "^", "3", "-", "1", "/", "2", "*", "alphaB", "*", "betaB", "-", "1", "/", "6", "*", "betaPB", ")", "-", "22", "/", "105", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "^", "2", "+", "(", "2", "/", "3", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "38", "/", "15", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "170", "/", "7", ")", "*", "alphaA", "^", "3", "*", "alphaB", "*", "nu", "-", "149", "/", "30", "*", "alphaA", "^", "3", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2719", "/", "105", ")", "*", "alphaA", "^", "3", "*", "alphaB", "-", "1", "/", "3", "*", "alphaA", "^", "3", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "+", "alphaA", "^", "3", "*", "(", "(", "1", "/", "6", ")", "*", "alphaB", "^", "3", "+", "(", "1", "/", "2", ")", "*", "alphaB", "*", "betaB", "+", "(", "1", "/", "6", ")", "*", "betaPB", ")", "-", "47", "/", "30", "*", "alphaA", "^", "2", "*", "alphaB", "^", "6", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "2", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "6", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "6", "*", "(", "(", "1", "/", "6", ")", "*", "alphaA", "^", "2", "+", "(", "1", "/", "6", ")", "*", "betaA", ")", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "6", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "5", "*", "(", "-", "1", "/", "6", "*", "alphaA", "^", "3", "-", "1", "/", "2", "*", "alphaA", "*", "betaA", "-", "1", "/", "6", "*", "betaPA", ")", "-", "11", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "^", "2", "-", "1", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "2", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "8", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "541", "/", "21", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "-", "27", "/", "5", "*", "alphaA", "^", "2", "-", "27", "/", "5", "*", "betaA", ")", "+", "(", "1", "/", "6", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "241", "/", "21", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "4", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "3", "*", "(", "-", "1", "/", "6", "*", "alphaA", "^", "3", "-", "1", "/", "2", "*", "alphaA", "*", "betaA", "-", "1", "/", "6", "*", "betaPA", ")", "+", "(", "44", "/", "105", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "4", "/", "3", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "31", "/", "10", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "31", "/", "10", ")", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "1824", "/", "35", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "(", "13", "/", "10", ")", "*", "alphaA", "^", "2", "+", "(", "13", "/", "10", ")", "*", "betaA", ")", "+", "alphaA", "^", "2", "*", "alphaB", "^", "2", "*", "(", "(", "13", "/", "10", ")", "*", "alphaB", "^", "2", "+", "(", "13", "/", "10", ")", "*", "betaB", ")", "-", "1076", "/", "21", "*", "alphaA", "^", "2", "*", "alphaB", "^", "2", "+", "(", "1", "/", "3", ")", "*", "alphaA", "^", "2", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "1", "/", "6", "*", "alphaA", "^", "2", "*", "alphaB", "*", "(", "alphaB", "^", "3", "+", "3", "*", "alphaB", "*", "betaB", "+", "betaPB", ")", "-", "11", "/", "210", "*", "alphaA", "^", "2", "*", "nu", "^", "2", "-", "2", "/", "3", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "/", "15", "*", "alphaA", "^", "2", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "746", "/", "105", ")", "*", "alphaA", "^", "2", "*", "nu", "+", "alphaA", "^", "2", "*", "(", "(", "3", "/", "5", ")", "*", "alphaB", "^", "2", "+", "(", "3", "/", "5", ")", "*", "betaB", ")", "+", "(", "2413", "/", "210", ")", "*", "alphaA", "^", "2", "-", "1", "/", "3", "*", "alphaA", "*", "alphaB", "^", "6", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "1", "/", "6", ")", "*", "alphaA", "*", "alphaB", "^", "6", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "32", "/", "15", "*", "alphaA", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "4", "/", "3", "*", "alphaA", "*", "alphaB", "^", "5", "*", "nu", "-", "1", "/", "3", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "25", "/", "6", ")", "*", "alphaA", "*", "alphaB", "^", "5", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "5", "-", "22", "/", "105", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "^", "2", "+", "(", "2", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "38", "/", "15", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "170", "/", "7", ")", "*", "alphaA", "*", "alphaB", "^", "3", "*", "nu", "-", "149", "/", "30", "*", "alphaA", "*", "alphaB", "^", "3", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2719", "/", "105", ")", "*", "alphaA", "*", "alphaB", "^", "3", "+", "(", "1", "/", "3", ")", "*", "alphaA", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "-", "1", "/", "6", "*", "alphaA", "*", "alphaB", "^", "2", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "(", "11", "/", "105", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "^", "2", "+", "(", "4", "/", "3", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "+", "(", "2", "/", "15", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "2", "/", "15", ")", "*", "alphaA", "*", "alphaB", "*", "nu", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "108", "/", "7", "*", "alphaA", "*", "alphaB", "*", "nu", "-", "3", "/", "5", "*", "alphaA", "*", "alphaB", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "3", "/", "5", "*", "alphaA", "*", "alphaB", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2381", "/", "105", "*", "alphaA", "*", "alphaB", "-", "1", "/", "3", "*", "alphaB", "^", "6", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "+", "(", "1", "/", "6", ")", "*", "alphaB", "^", "6", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "^", "2", "-", "1", "/", "3", "*", "alphaB", "^", "5", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaB", "^", "5", "*", "(", "(", "1", "/", "6", ")", "*", "alphaA", "^", "3", "+", "(", "1", "/", "2", ")", "*", "alphaA", "*", "betaA", "+", "(", "1", "/", "6", ")", "*", "betaPA", ")", "-", "17", "/", "30", "*", "alphaB", "^", "4", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "-", "2", "/", "3", "*", "alphaB", "^", "4", "*", "nu", "+", "alphaB", "^", "4", "*", "(", "(", "11", "/", "3", ")", "*", "alphaA", "^", "2", "+", "(", "11", "/", "3", ")", "*", "betaA", ")", "+", "(", "1", "/", "3", ")", "*", "alphaB", "^", "4", "-", "1", "/", "3", "*", "alphaB", "^", "3", "*", "nu", "*", "(", "alphaA", "^", "3", "+", "3", "*", "alphaA", "*", "betaA", "+", "betaPA", ")", "+", "alphaB", "^", "3", "*", "(", "(", "1", "/", "6", ")", "*", "alphaA", "^", "3", "+", "(", "1", "/", "2", ")", "*", "alphaA", "*", "betaA", "+", "(", "1", "/", "6", ")", "*", "betaPA", ")", "-", "11", "/", "210", "*", "alphaB", "^", "2", "*", "nu", "^", "2", "-", "2", "/", "3", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "*", "(", "alphaB", "^", "2", "+", "betaB", ")", "-", "2", "/", "15", "*", "alphaB", "^", "2", "*", "nu", "*", "(", "alphaA", "^", "2", "+", "betaA", ")", "+", "(", "746", "/", "105", ")", "*", "alphaB", "^", "2", "*", "nu", "+", "alphaB", "^", "2", "*", "(", "(", "3", "/", "5", ")", "*", "alphaA", "^", "2", "+", "(", "3", "/", "5", ")", "*", "betaA", ")", "+", "(", "2413", "/", "210", ")", "*", "alphaB", "^", "2", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", ")", "/", "(", "alphaA", "*", "alphaB", "+", "1", ")", "^", "2", ";"}]], "Input", CellHorizontalScrolling -> False]
}, WindowTitle -> "Scalar-tensor radiative coefficients", WindowSize -> {1200, 850}, StyleDefinitions -> "Default.nb"]

